Subset Representations and Eigenvalues of the Universal Intertwining Matrix

We solve a combinatorial question concerning eigenvalues of the universal intertwining endomorphism of a subset representation. This is then applied to justify the evaluation of the Eisenbud-Levine-Khimshiashvili (ELK) signature formula for the gradient index at a degenerate star in arXiv:2001.10882

==> anc/Combi.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    235836,       6582]
NotebookOptionsPosition[    222294,       6334]
NotebookOutlinePosition[    222714,       6351]
CellTagsIndexPosition[    222671,       6348]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Proof of our formula for the sum over j, p of the 
(-1)^(k-j)Binomial[k,j]
Binomial[m-j,p]
Binomial[m+j-k,j+p]
b[p+j], when b[m]=(-1)^m(2m)!!/(2m-1)!!\
\>", "Title",
 CellChangeTimes->{{3.811304726153907*^9, 3.811304863567915*^9}, 
   3.811304956205687*^9, {3.812876913721366*^9, 3.812876919916864*^9}, {
   3.812944834295456*^9, 3.812944838439601*^9}, {3.81294489433559*^9, 
   3.812944945052987*^9}},ExpressionUUID->"1fd863ce-64c0-4f6b-9f43-\
9586aa8a1f5a"],

Cell[CellGroupData[{

Cell["We use a RISC package from Linz.", "Section",
 CellChangeTimes->{{3.810008229443419*^9, 3.810008434145607*^9}, {
   3.810008490019951*^9, 3.810008500637681*^9}, {3.810008533291554*^9, 
   3.810008612089303*^9}, {3.81000873066894*^9, 3.810008735598549*^9}, {
   3.810010181529125*^9, 3.810010244797553*^9}, {3.810011482112925*^9, 
   3.810011486777877*^9}, {3.810015188513833*^9, 3.810015193265263*^9}, {
   3.810024066052369*^9, 3.810024115689749*^9}, {3.810025072517745*^9, 
   3.810025105005878*^9}, {3.8100251578581543`*^9, 3.810025179953648*^9}, {
   3.8100252180663443`*^9, 3.810025372679283*^9}, {3.810026201959177*^9, 
   3.810026206181871*^9}, 3.810026258711403*^9, 3.810026328136683*^9, {
   3.810026421084457*^9, 3.8100265008466673`*^9}, {3.8100272638696632`*^9, 
   3.810027312130124*^9}, {3.810027347311434*^9, 3.810027351752013*^9}, {
   3.810027386791048*^9, 3.8100274263764343`*^9}, {3.8100274682757587`*^9, 
   3.810027480227583*^9}, {3.810094433871155*^9, 3.8100945198286448`*^9}, {
   3.810094567307592*^9, 3.810094628222254*^9}, {3.810094682386072*^9, 
   3.810094685004637*^9}, {3.810095705303496*^9, 3.8100957730769453`*^9}, {
   3.810096880752211*^9, 3.810096886127043*^9}, {3.810097826049747*^9, 
   3.81009792813615*^9}, {3.8100980043911943`*^9, 3.8100980133587303`*^9}, {
   3.810098061789481*^9, 3.810098110816052*^9}, {3.810098338662005*^9, 
   3.810098415848507*^9}, {3.810100723868741*^9, 3.81010080084373*^9}, {
   3.810102468338153*^9, 3.810102582532517*^9}, {3.810102636776804*^9, 
   3.810102660616536*^9}, {3.8101027243522797`*^9, 3.810102777118786*^9}, {
   3.810105049048609*^9, 3.810105174109002*^9}, {3.810105284948646*^9, 
   3.8101052987710857`*^9}, {3.810177902944889*^9, 3.810177934814351*^9}, {
   3.810181641188414*^9, 3.81018174962838*^9}, {3.8101817870684767`*^9, 
   3.810181910805184*^9}, {3.8101943076003523`*^9, 3.81019431258641*^9}, {
   3.810194762421815*^9, 3.8101947821415787`*^9}, {3.810195872487306*^9, 
   3.810195897997637*^9}, {3.810195981910612*^9, 
   3.810196004198223*^9}},ExpressionUUID->"8eda3a04-eea5-4c64-aa4c-\
0ecbfa08c54f"],

Cell[BoxData[
 RowBox[{"ClearAll", "[", 
  RowBox[{"Evaluate", "[", 
   RowBox[{
    RowBox[{"Context", "[", "]"}], "<>", "\"\<*\>\""}], "]"}], "]"}]], "Input",\

 CellLabel->"In[5]:=",ExpressionUUID->"deec10e6-bb80-4b61-ba8a-fe81c8179f29"],

Cell[BoxData[
 RowBox[{"<<", "RISC/MultiSum.m"}]], "Input",
 CellChangeTimes->{{3.6455877114958973`*^9, 3.645587751562484*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"db5b2c40-7cc0-46b8-ac30-17f9b76a6eb2"],

Cell["\<\
Package MultiSum version 2.3 written by Kurt Wegschaider
enhanced by Axel Riese and Burkhard Zimmermann
Copyright Research Institute for Symbolic Computation (RISC),
Johannes Kepler University, Linz, Austria\
\>", "Text",
 CellFrame->True,
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{3.810873546106516*^9},
 ShowAutoSpellCheck->False,
 FontColor->RGBColor[0, 0, 0],
 Background->RGBColor[
  0.796887, 0.789075, 
   0.871107],ExpressionUUID->"52451ba8-5976-47d4-bf20-f409d35c3ccb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"w", "[", "k_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], "^", 
    RowBox[{"(", 
     RowBox[{"m", "-", "k"}], ")"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "k"}], "-", "1"}], ")"}], "!!"}], 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "m"}], "-", 
       RowBox[{"2", "k"}]}], ")"}], "!!"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "m"}], "-", "1"}], ")"}], "!!"}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8098497936197443`*^9, 3.809849874752574*^9}, 
   3.8098500386275053`*^9, 3.809921299545434*^9, {3.809925435195307*^9, 
   3.809925461162922*^9}, 3.809925496515541*^9, {3.810006081719592*^9, 
   3.810006088291312*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"f67714ba-e15b-4fbe-b9f8-f49e0668b4b6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"w", "[", 
     RowBox[{"p", "-", "1"}], "]"}], "\[Equal]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "m"}], "+", "2", "-", 
         RowBox[{"2", "p"}]}], ")"}]}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "p"}], "-", "1"}], ")"}]}], 
     RowBox[{"w", "[", "p", "]"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"m", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"p", ",", "m"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.809849897402762*^9, 3.8098499195538387`*^9}, {
   3.809920493200548*^9, 3.8099206069058943`*^9}, 3.809921111196048*^9, {
   3.809921441360359*^9, 3.809921444474131*^9}, {3.809923502200982*^9, 
   3.8099235164467*^9}, {3.810006120108197*^9, 3.81000612732205*^9}, {
   3.8100081315094147`*^9, 3.810008137083703*^9}, {3.810263865328907*^9, 
   3.810263893198905*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"04c6fb40-2a36-4b31-bae5-c3c456001f80"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "True", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"True", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"True", ",", "True", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"True", ",", "True", ",", "True", ",", "True"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.809920626551298*^9, 3.80992077081209*^9, 3.8099211190215597`*^9, {
   3.809921417516994*^9, 3.8099214460627737`*^9}, 3.809923518930409*^9, 
   3.8099257701259108`*^9, 3.809929998599543*^9, 3.809937482199839*^9, 
   3.809942678119417*^9, 3.810006129405208*^9, 3.81000877356572*^9, 
   3.810009701880261*^9, 3.810010293710991*^9, 3.810014290823208*^9, 
   3.810016201637203*^9, 3.810022699600705*^9, 3.810022731669056*^9, 
   3.810028151933579*^9, 3.810101050120471*^9, 3.810102306011257*^9, 
   3.810104409406454*^9, 3.8101046273223047`*^9, 3.810185601110137*^9, 
   3.81018792643334*^9, 3.8101908727803793`*^9, 3.810194238771058*^9, 
   3.810199351524563*^9, 3.810200577047288*^9, 3.810201863741242*^9, 
   3.8102027486468782`*^9, 3.8102029994939423`*^9, 3.8102077638985157`*^9, 
   3.810208249528716*^9, 3.81026168149636*^9, 3.81026247388501*^9, 
   3.8102630622398033`*^9, 3.810263686983617*^9, {3.8102638678408337`*^9, 
   3.8102638954041862`*^9}, 3.810354461295608*^9, 3.81035547560299*^9, 
   3.81035572770959*^9, 3.810356141882259*^9, 3.810523673405868*^9, 
   3.810608995053577*^9, 3.8106092329266357`*^9, 3.81061010311119*^9, 
   3.810611341234029*^9, 3.810699878045685*^9, 3.810700019670869*^9, 
   3.810704178543071*^9, 3.810705701724327*^9, 3.810788560314986*^9, 
   3.810873546211954*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"b42fc432-7bd2-4d43-b3a9-105be89579ea"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Their package does not deal with double factorials, so we use Gamma functions \
instead.\
\>", "Section",
 CellChangeTimes->{{3.810008229443419*^9, 3.810008434145607*^9}, {
   3.810008490019951*^9, 3.810008500637681*^9}, {3.810008533291554*^9, 
   3.810008612089303*^9}, {3.81000873066894*^9, 3.810008735598549*^9}, {
   3.810010181529125*^9, 3.810010244797553*^9}, {3.810011482112925*^9, 
   3.810011486777877*^9}, {3.810015188513833*^9, 3.810015193265263*^9}, {
   3.810024066052369*^9, 3.810024115689749*^9}, {3.810025072517745*^9, 
   3.810025105005878*^9}, {3.8100251578581543`*^9, 3.810025179953648*^9}, {
   3.8100252180663443`*^9, 3.810025372679283*^9}, {3.810026201959177*^9, 
   3.810026206181871*^9}, 3.810026258711403*^9, 3.810026328136683*^9, {
   3.810026421084457*^9, 3.8100265008466673`*^9}, {3.8100272638696632`*^9, 
   3.810027312130124*^9}, {3.810027347311434*^9, 3.810027351752013*^9}, {
   3.810027386791048*^9, 3.8100274263764343`*^9}, {3.8100274682757587`*^9, 
   3.810027480227583*^9}, {3.810094433871155*^9, 3.8100945198286448`*^9}, {
   3.810094567307592*^9, 3.810094628222254*^9}, {3.810094682386072*^9, 
   3.810094685004637*^9}, {3.810095705303496*^9, 3.8100957730769453`*^9}, {
   3.810096880752211*^9, 3.810096886127043*^9}, {3.810097826049747*^9, 
   3.81009792813615*^9}, {3.8100980043911943`*^9, 3.8100980133587303`*^9}, {
   3.810098061789481*^9, 3.810098110816052*^9}, {3.810098338662005*^9, 
   3.810098415848507*^9}, {3.810100723868741*^9, 3.81010080084373*^9}, {
   3.810102468338153*^9, 3.810102582532517*^9}, {3.810102636776804*^9, 
   3.810102660616536*^9}, {3.8101027243522797`*^9, 3.810102777118786*^9}, {
   3.810105049048609*^9, 3.810105174109002*^9}, {3.810105284948646*^9, 
   3.8101052987710857`*^9}, {3.810177902944889*^9, 3.810177934814351*^9}, {
   3.810181641188414*^9, 3.81018174962838*^9}, {3.8101817870684767`*^9, 
   3.810181910805184*^9}, {3.8101943076003523`*^9, 3.81019431258641*^9}, {
   3.810194762421815*^9, 3.8101947821415787`*^9}, {3.810195872487306*^9, 
   3.810195897997637*^9}, {3.810195981910612*^9, 3.810196004198223*^9}, {
   3.810263733354652*^9, 
   3.810263788453732*^9}},ExpressionUUID->"ad61547c-a21d-4a46-9a8d-\
774a760e0300"],

Cell[BoxData[
 RowBox[{
  RowBox[{"x", "[", "k_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], "^", 
    RowBox[{"(", "k", ")"}]}], 
   FractionBox[
    RowBox[{" ", 
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], "+", "m", "-", "k"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", "k"}], "]"}]}]}], 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], "+", "m"}], "]"}]]}]}]], "Input",
 CellChangeTimes->{{3.809928291034459*^9, 3.809928297421093*^9}, {
  3.809928499117465*^9, 3.809928530612104*^9}, {3.8099421086759863`*^9, 
  3.809942127082305*^9}, {3.810023314514551*^9, 3.8100233436237392`*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"591a58e0-5580-4d6f-8cf6-a21b0ef1cada"],

Cell[BoxData[
 RowBox[{
  RowBox[{"x", "[", 
   RowBox[{"k_", ",", "m_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], "^", 
    RowBox[{"(", "k", ")"}]}], 
   FractionBox[
    RowBox[{" ", 
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], "+", "m", "-", "k"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", "k"}], "]"}]}]}], 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], "+", "m"}], "]"}]]}]}]], "Input",
 CellChangeTimes->{{3.809928291034459*^9, 3.809928297421093*^9}, {
  3.809928499117465*^9, 3.809928530612104*^9}, {3.8099421086759863`*^9, 
  3.809942127082305*^9}, {3.810023314514551*^9, 3.810023317408326*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"34c5fb18-c8f8-4397-ac40-dd00790e9546"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"w", "[", "p", "]"}], "\[Equal]", 
    RowBox[{"x", "[", 
     RowBox[{"m", "-", "p"}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"m", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"p", ",", "0", ",", "m"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.810008177051695*^9, 3.8100081820505857`*^9}, {
  3.8100087826330137`*^9, 3.810008783162059*^9}, {3.810263826386222*^9, 
  3.81026382724889*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"02afc42c-184e-4fc7-8c88-6d60669c567c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"True", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"True", ",", "True", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"True", ",", "True", ",", "True", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"True", ",", "True", ",", "True", ",", "True", ",", "True"}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQBuKUqs03mJPfOIqU7vVhAdJi259OA9FPzkZ3sQHpXT9M
K9mBtNSrkqVcQFrpfNlKEF2V+9+PF0inZLs+NwDS67ydWgyBdMN2vW4jIM0U
nrMMRHf8UDWIAtJcz84HRQNpvV6pwzFAesWX2+lxQPrE7U/PEoB0VHNfYyKQ
PlTxVyEJSF8Wmd0Pohcd+LoORHtV1zGlAulbtUb2IHpdvWFYPZDuYbPbCaJ/
tJ9kagDSFb8fBIDola92JIFoydVrFq8B0peYS5XWAumgCT8cQXR6395SEC0w
Uc/5P5B+8TT5jUbKG8dlhfJcmkA6Q/1pGYj+EL9KUAtI63w45BMKpI88KIsD
0QXcwWnhQHqX4k6VCCDdZskzqwFIm4V5SK4C0gAz6KpL
  "],
 CellLabel->"Out[11]=",ExpressionUUID->"2322ab1f-9fa3-4452-b429-36a1aac205d4"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Because of the pole in b[p+j]=x[p+j,m] at negative p+j we now put\
\>", "Section",
 CellChangeTimes->{{3.810008229443419*^9, 3.810008434145607*^9}, {
   3.810008490019951*^9, 3.810008500637681*^9}, {3.810008533291554*^9, 
   3.810008612089303*^9}, {3.81000873066894*^9, 3.810008735598549*^9}, {
   3.810010181529125*^9, 3.810010244797553*^9}, {3.810011482112925*^9, 
   3.810011486777877*^9}, {3.810015188513833*^9, 3.810015193265263*^9}, {
   3.810024066052369*^9, 3.810024115689749*^9}, {3.810025072517745*^9, 
   3.810025105005878*^9}, {3.8100251578581543`*^9, 3.810025179953648*^9}, {
   3.8100252180663443`*^9, 3.810025372679283*^9}, {3.810026201959177*^9, 
   3.810026206181871*^9}, 3.810026258711403*^9, 3.810026328136683*^9, {
   3.810026421084457*^9, 3.8100265008466673`*^9}, {3.8100272638696632`*^9, 
   3.810027312130124*^9}, {3.810027347311434*^9, 3.810027351752013*^9}, {
   3.810027386791048*^9, 3.8100274263764343`*^9}, {3.8100274682757587`*^9, 
   3.810027480227583*^9}, {3.810094433871155*^9, 3.8100945198286448`*^9}, {
   3.810094567307592*^9, 3.810094628222254*^9}, {3.810094682386072*^9, 
   3.810094685004637*^9}, {3.810095705303496*^9, 3.8100957730769453`*^9}, {
   3.810096880752211*^9, 3.810096886127043*^9}, {3.810097826049747*^9, 
   3.81009792813615*^9}, {3.8100980043911943`*^9, 3.8100980133587303`*^9}, {
   3.810098061789481*^9, 3.810098110816052*^9}, {3.810098338662005*^9, 
   3.810098415848507*^9}, {3.810100723868741*^9, 3.81010080084373*^9}, {
   3.810102468338153*^9, 3.810102582532517*^9}, {3.810102636776804*^9, 
   3.810102660616536*^9}, {3.810187034560842*^9, 3.8101870366327753`*^9}, {
   3.810193859398088*^9, 3.810193862357169*^9}, {3.810201975501669*^9, 
   3.8102019847319508`*^9}, {3.810202871561968*^9, 3.810202878525423*^9}, {
   3.812877024951439*^9, 
   3.812877033486713*^9}},ExpressionUUID->"97168344-d0ac-4f8d-8850-\
f4918832c6a0"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"x", "[", 
    RowBox[{
     RowBox[{"k_", "?", "Negative"}], ",", "m_"}], "]"}], ":=", "0"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.81010432141254*^9, 3.81010437048991*^9}, {
  3.810608785844207*^9, 3.810608791894134*^9}, {3.810609219550929*^9, 
  3.810609223924621*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"62e79e16-2f60-41dd-a55e-13efc4ca5e30"]
}, Open  ]],

Cell[CellGroupData[{

Cell["We need to break an ambiguity in Binomial. ", "Section",
 CellChangeTimes->{{3.810008229443419*^9, 3.810008434145607*^9}, {
   3.810008490019951*^9, 3.810008500637681*^9}, {3.810008533291554*^9, 
   3.810008612089303*^9}, {3.81000873066894*^9, 3.810008735598549*^9}, {
   3.810010181529125*^9, 3.810010244797553*^9}, {3.810011482112925*^9, 
   3.810011486777877*^9}, {3.810015188513833*^9, 3.810015193265263*^9}, {
   3.810024066052369*^9, 3.810024115689749*^9}, {3.810025072517745*^9, 
   3.810025105005878*^9}, {3.8100251578581543`*^9, 3.810025179953648*^9}, {
   3.8100252180663443`*^9, 3.810025372679283*^9}, {3.810026201959177*^9, 
   3.810026206181871*^9}, 3.810026258711403*^9, 3.810026328136683*^9, {
   3.810026421084457*^9, 3.8100265008466673`*^9}, {3.8100272638696632`*^9, 
   3.810027312130124*^9}, {3.810027347311434*^9, 3.810027351752013*^9}, {
   3.810027386791048*^9, 3.8100274263764343`*^9}, {3.8100274682757587`*^9, 
   3.810027480227583*^9}, {3.810094433871155*^9, 3.8100945198286448`*^9}, {
   3.810094567307592*^9, 3.810094628222254*^9}, {3.810094682386072*^9, 
   3.810094685004637*^9}, {3.810095705303496*^9, 3.8100957730769453`*^9}, {
   3.810096880752211*^9, 3.810096886127043*^9}, {3.810097826049747*^9, 
   3.81009792813615*^9}, {3.8100980043911943`*^9, 3.8100980133587303`*^9}, {
   3.810098061789481*^9, 3.810098110816052*^9}, {3.810098338662005*^9, 
   3.810098415848507*^9}, {3.810100723868741*^9, 3.81010080084373*^9}, {
   3.810102468338153*^9, 3.810102582532517*^9}, {3.810102636776804*^9, 
   3.810102660616536*^9}, {3.810187034560842*^9, 3.8101870366327753`*^9}, {
   3.810193859398088*^9, 3.810193862357169*^9}, {3.810201975501669*^9, 
   3.8102019847319508`*^9}, {3.810202871561968*^9, 3.810202878525423*^9}, {
   3.810703638606838*^9, 3.8107037072640753`*^9}, {3.8107051024089727`*^9, 
   3.8107051277274933`*^9}, 3.810705484724641*^9, {3.810705518980104*^9, 
   3.8107055199160557`*^9}},ExpressionUUID->"658981a6-352c-466d-89af-\
fb2597ea7cd2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Binomial", "[", 
  RowBox[{"k", ",", 
   RowBox[{"-", "2"}]}], "]"}]], "Input",
 CellLabel->"In[13]:=",ExpressionUUID->"30a36a54-2293-49f1-b88f-bff8b1087085"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.810703728628043*^9, 3.81070417863943*^9, 
  3.8107057018318443`*^9, 3.810788560454804*^9, 3.810873546305924*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"28ee4858-02f0-4d9e-a958-d0b7245e31ed"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Binomial", "[", 
  RowBox[{
   RowBox[{"-", "2"}], ",", 
   RowBox[{"-", "2"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.810703741959406*^9, 3.8107037432156143`*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"7dbd9ea7-3d72-447b-ae8f-8cc44c8ac9c7"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.810703747122014*^9, 3.8107041786527433`*^9, 
  3.810705701843212*^9, 3.810788560471005*^9, 3.810873546339602*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"511580bc-cb37-40b0-b136-fec0864ee83c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["We follow the conventions of the A=B book.", "Section",
 CellChangeTimes->{{3.810008229443419*^9, 3.810008434145607*^9}, {
   3.810008490019951*^9, 3.810008500637681*^9}, {3.810008533291554*^9, 
   3.810008612089303*^9}, {3.81000873066894*^9, 3.810008735598549*^9}, {
   3.810010181529125*^9, 3.810010244797553*^9}, {3.810011482112925*^9, 
   3.810011486777877*^9}, {3.810015188513833*^9, 3.810015193265263*^9}, {
   3.810024066052369*^9, 3.810024115689749*^9}, {3.810025072517745*^9, 
   3.810025105005878*^9}, {3.8100251578581543`*^9, 3.810025179953648*^9}, {
   3.8100252180663443`*^9, 3.810025372679283*^9}, {3.810026201959177*^9, 
   3.810026206181871*^9}, 3.810026258711403*^9, 3.810026328136683*^9, {
   3.810026421084457*^9, 3.8100265008466673`*^9}, {3.8100272638696632`*^9, 
   3.810027312130124*^9}, {3.810027347311434*^9, 3.810027351752013*^9}, {
   3.810027386791048*^9, 3.8100274263764343`*^9}, {3.8100274682757587`*^9, 
   3.810027480227583*^9}, {3.810094433871155*^9, 3.8100945198286448`*^9}, {
   3.810094567307592*^9, 3.810094628222254*^9}, {3.810094682386072*^9, 
   3.810094685004637*^9}, {3.810095705303496*^9, 3.8100957730769453`*^9}, {
   3.810096880752211*^9, 3.810096886127043*^9}, {3.810097826049747*^9, 
   3.81009792813615*^9}, {3.8100980043911943`*^9, 3.8100980133587303`*^9}, {
   3.810098061789481*^9, 3.810098110816052*^9}, {3.810098338662005*^9, 
   3.810098415848507*^9}, {3.810100723868741*^9, 3.81010080084373*^9}, {
   3.810102468338153*^9, 3.810102582532517*^9}, {3.810102636776804*^9, 
   3.810102660616536*^9}, {3.810187034560842*^9, 3.8101870366327753`*^9}, {
   3.810193859398088*^9, 3.810193862357169*^9}, {3.810201975501669*^9, 
   3.8102019847319508`*^9}, {3.810202871561968*^9, 3.810202878525423*^9}, {
   3.810703638606838*^9, 3.8107037072640753`*^9}, {3.8107051024089727`*^9, 
   3.8107051277274933`*^9}, 
   3.810705491517128*^9},ExpressionUUID->"1bb12457-4f63-40b7-8bfd-\
3d5074dd1f07"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"binomial", "[", 
    RowBox[{"m_", ",", "k_"}], "]"}], ":=", 
   RowBox[{"Binomial", "[", 
    RowBox[{"m", ",", "k"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"binomial", "[", 
    RowBox[{"m_", ",", 
     RowBox[{"k_", "?", "Negative"}]}], "]"}], ":=", "0"}], ";"}]}], "Input",
 CellChangeTimes->{{3.810703499857065*^9, 3.810703592415154*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"c65a7334-a1a1-4cbe-9e83-07c7a0f623c2"]
}, Open  ]],

Cell[CellGroupData[{

Cell["The main term", "Section",
 CellChangeTimes->{{3.810008229443419*^9, 3.810008434145607*^9}, {
   3.810008490019951*^9, 3.810008500637681*^9}, {3.810008533291554*^9, 
   3.810008612089303*^9}, {3.81000873066894*^9, 3.810008735598549*^9}, {
   3.810010181529125*^9, 3.810010244797553*^9}, {3.810011482112925*^9, 
   3.810011486777877*^9}, {3.810015188513833*^9, 3.810015193265263*^9}, {
   3.810024066052369*^9, 3.810024115689749*^9}, {3.810025072517745*^9, 
   3.810025105005878*^9}, {3.8100251578581543`*^9, 3.810025179953648*^9}, {
   3.8100252180663443`*^9, 3.810025372679283*^9}, {3.810026201959177*^9, 
   3.810026206181871*^9}, 3.810026258711403*^9, 3.810026328136683*^9, {
   3.810026421084457*^9, 3.8100265008466673`*^9}, {3.8100272638696632`*^9, 
   3.810027312130124*^9}, {3.810027347311434*^9, 3.810027351752013*^9}, {
   3.810027386791048*^9, 3.8100274263764343`*^9}, {3.8100274682757587`*^9, 
   3.810027480227583*^9}, {3.810094433871155*^9, 3.8100945198286448`*^9}, {
   3.810094567307592*^9, 3.810094628222254*^9}, {3.810094682386072*^9, 
   3.810094685004637*^9}, {3.810095705303496*^9, 3.8100957730769453`*^9}, {
   3.810096880752211*^9, 3.810096886127043*^9}, {3.810097826049747*^9, 
   3.81009792813615*^9}, {3.8100980043911943`*^9, 3.8100980133587303`*^9}, {
   3.810098061789481*^9, 3.810098110816052*^9}, {3.810098338662005*^9, 
   3.810098415848507*^9}, {3.810100723868741*^9, 3.81010080084373*^9}, {
   3.810102468338153*^9, 3.810102582532517*^9}, {3.810102636776804*^9, 
   3.810102660616536*^9}, {3.810187034560842*^9, 3.8101870366327753`*^9}, {
   3.810193859398088*^9, 3.810193862357169*^9}, {3.810201975501669*^9, 
   3.8102019847319508`*^9}, {3.810202871561968*^9, 3.810202878525423*^9}, {
   3.810261390592635*^9, 
   3.810261398822937*^9}},ExpressionUUID->"432e37df-bd86-4521-b5fd-\
9ff05819da33"],

Cell[BoxData[
 RowBox[{
  RowBox[{"f", "[", 
   RowBox[{"m_", ",", "k_", ",", "j_", ",", "p_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], "^", 
    RowBox[{"(", 
     RowBox[{"k", "-", "j"}], ")"}]}], 
   RowBox[{"binomial", "[", 
    RowBox[{"k", ",", "j"}], "]"}], 
   RowBox[{"binomial", "[", 
    RowBox[{
     RowBox[{"m", "-", "j"}], ",", "p"}], "]"}], 
   RowBox[{"binomial", "[", 
    RowBox[{
     RowBox[{"m", "+", "j", "-", "k"}], ",", 
     RowBox[{"j", "+", "p"}]}], "]"}], 
   RowBox[{"x", "[", 
    RowBox[{
     RowBox[{"p", "+", "j"}], ",", "m"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.810006920610731*^9, 3.8100069533206797`*^9}, {
   3.8100099179522057`*^9, 3.810009918546062*^9}, {3.810022649280456*^9, 
   3.810022656374351*^9}, {3.810023355169025*^9, 3.8100233556232243`*^9}, 
   3.810104600736306*^9, {3.810703779260654*^9, 3.810703788962597*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"063e130d-373f-40a7-b25c-cd5cefa73c8b"]
}, Open  ]],

Cell[CellGroupData[{

Cell["If m\[GreaterEqual]k\[GreaterEqual]0, then f[m,k,j,p] vanishes unless 0\
\[LessEqual]p\[LessEqual]m-k, 0\[LessEqual]j\[LessEqual]k.", "Section",
 CellChangeTimes->{{3.810008229443419*^9, 3.810008434145607*^9}, {
   3.810008490019951*^9, 3.810008500637681*^9}, {3.810008533291554*^9, 
   3.810008612089303*^9}, {3.81000873066894*^9, 3.810008735598549*^9}, {
   3.810010181529125*^9, 3.810010244797553*^9}, {3.810011482112925*^9, 
   3.810011486777877*^9}, {3.810015188513833*^9, 3.810015193265263*^9}, {
   3.810024066052369*^9, 3.810024115689749*^9}, {3.810025072517745*^9, 
   3.810025105005878*^9}, {3.8100251578581543`*^9, 3.810025179953648*^9}, {
   3.8100252180663443`*^9, 3.810025372679283*^9}, {3.810026201959177*^9, 
   3.810026206181871*^9}, 3.810026258711403*^9, 3.810026328136683*^9, {
   3.810026421084457*^9, 3.8100265008466673`*^9}, {3.8100272638696632`*^9, 
   3.810027312130124*^9}, {3.810027347311434*^9, 3.810027351752013*^9}, {
   3.810027386791048*^9, 3.8100274263764343`*^9}, {3.8100274682757587`*^9, 
   3.810027480227583*^9}, {3.810094433871155*^9, 3.8100945198286448`*^9}, {
   3.810094567307592*^9, 3.810094628222254*^9}, {3.810094682386072*^9, 
   3.810094685004637*^9}, {3.810095705303496*^9, 3.8100957730769453`*^9}, {
   3.810096880752211*^9, 3.810096886127043*^9}, {3.810097826049747*^9, 
   3.81009792813615*^9}, {3.8100980043911943`*^9, 3.8100980133587303`*^9}, {
   3.810098061789481*^9, 3.810098110816052*^9}, {3.810098338662005*^9, 
   3.810098415848507*^9}, {3.810100723868741*^9, 3.81010080084373*^9}, {
   3.810102468338153*^9, 3.810102582532517*^9}, {3.810102636776804*^9, 
   3.810102660616536*^9}, {3.810187034560842*^9, 3.8101870366327753`*^9}, {
   3.810193859398088*^9, 3.810193862357169*^9}, {3.810201975501669*^9, 
   3.8102019847319508`*^9}, {3.810202871561968*^9, 3.810202878525423*^9}, {
   3.810261390592635*^9, 3.810261398822937*^9}, {3.810608873403385*^9, 
   3.810608908374193*^9}, {3.810610186451*^9, 3.810610235487733*^9}, {
   3.810611108439335*^9, 
   3.8106111319971457`*^9}},ExpressionUUID->"e255b79f-3dbc-4b94-ad9e-\
5d9dcd646c52"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "Delta"}]], "Input",
 CellChangeTimes->{{3.810193675165031*^9, 3.8101936812814693`*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"ee5c7c6b-7188-4d3b-90b6-212f5012efb9"],

Cell[BoxData[
 InterpretationBox[
  StyleBox[
   FrameBox[
    DynamicModuleBox[{System`InformationDump`open$$ = False, 
     System`InformationDump`mouseOver$$ = False}, 
     PaneSelectorBox[{True->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox["\<\" Symbol\"\>", "InformationTitleText",
             StripOnInput->False,
             BaseStyle -> None],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"Delta[k, expr] denotes the forward shift difference \
operator given\\nby Delta[k, expr] := (expr /. k -> k+1) - expr.\\n\\nIn \
GeneratingFunctions, Delta[A] gives the forward difference of sequence A, \
i.e.\\na sequence, where the n-th element contains a[n+1]-a[n] and a[n] is \
the n-th\\nelement in the sequence A, which has been defined by the procedure\
\\nDefineSequence.\\n\\nIn HolonomicFunctions, Delta[var] denotes the Ore \
operator \\\"forward difference w.r.t. var\\\".\"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          PaneBox[GridBox[{
             {
              
              DynamicModuleBox[{System`InformationDump`open$$ = {
               False, False, False, False, False, False, False, False, False, 
                False, False, False}}, 
               StyleBox[GridBox[{
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Attributes\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"Attributes\"",
                    TooltipStyle->"TextStyling"],
                    Annotation[#, "Attributes", "Tooltip"]& ], 
                   RowBox[{"{", 
                    RowBox[{"Locked", ",", "ReadProtected"}], "}"}]},
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Full Name\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"FullName\"",
                    TooltipStyle->"TextStyling"],
                    
                    Annotation[#, "FullName", 
                    "Tooltip"]& ], "\<\"RISC`RISCComb`Delta\"\>"}
                 },
                 AutoDelete->False,
                 GridBoxAlignment->{"Columns" -> {Right, Left}},
                 GridBoxDividers->None,
                 GridBoxItemSize->{"Columns" -> {Automatic, Automatic}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.8]}, 
                    Offset[0.2]}}], "DialogStyle",
                StripOnInput->False],
               DynamicModuleValues:>{}]}
            },
            DefaultBaseStyle->"Column",
            GridBoxAlignment->{"Columns" -> {{Left}}},
            GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[3.6]}, 
                Offset[0.2]}}],
           FrameMargins->6], ""},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpener"]], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpenerHot"]]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, False],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          GrayLevel[0.8], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"], False->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox["\<\" Symbol\"\>", "InformationTitleText",
             StripOnInput->False],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"Delta[k, expr] denotes the forward shift difference \
operator given\\nby Delta[k, expr] := (expr /. k -> k+1) - expr.\\n\\nIn \
GeneratingFunctions, Delta[A] gives the forward difference of sequence A, \
i.e.\\na sequence, where the n-th element contains a[n+1]-a[n] and a[n] is \
the n-th\\nelement in the sequence A, which has been defined by the procedure\
\\nDefineSequence.\\n\\nIn HolonomicFunctions, Delta[var] denotes the Ore \
operator \\\"forward difference w.r.t. var\\\".\"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpener"],
               ImageSizeCache->{13., {2., 11.}}], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpenerHot"],
               ImageSizeCache->{13., {2., 11.}}]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, True],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          GrayLevel[0.8], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]}, Dynamic[System`InformationDump`open$$],
      BaselinePosition->Baseline,
      FrameMargins->0,
      ImageSize->Automatic],
     DynamicModuleValues:>{}],
    BaseStyle->"InformationGridFrame",
    StripOnInput->False], "InformationGridPlain",
   StripOnInput->False],
  InformationData[
   Association[
   "ObjectType" -> "Symbol", "Usage" -> 
    "Delta[k, expr] denotes the forward shift difference operator given\nby \
Delta[k, expr] := (expr /. k -> k+1) - expr.\n\nIn GeneratingFunctions, \
Delta[A] gives the forward difference of sequence A, i.e.\na sequence, where \
the n-th element contains a[n+1]-a[n] and a[n] is the n-th\nelement in the \
sequence A, which has been defined by the procedure\nDefineSequence.\n\nIn \
HolonomicFunctions, Delta[var] denotes the Ore operator \"forward difference \
w.r.t. var\".", "Documentation" -> None, "OwnValues" -> None, "UpValues" -> 
    None, "DownValues" -> None, "SubValues" -> None, "DefaultValues" -> None, 
    "NValues" -> None, "FormatValues" -> None, "Options" -> None, 
    "Attributes" -> {Locked, ReadProtected}, "FullName" -> 
    "RISC`RISCComb`Delta"], False]]], "Output",
 CellChangeTimes->{3.8101936835336037`*^9, 3.8101942393439207`*^9, 
  3.810199351750546*^9, 3.8102005955216417`*^9, 3.810201864221035*^9, 
  3.810202749130218*^9, 3.810202999989043*^9, 3.81020776430118*^9, 
  3.8102082500504513`*^9, 3.810261682025025*^9, 3.8102624741357613`*^9, 
  3.810263062781514*^9, 3.810263687505845*^9, 3.8103544616817713`*^9, 
  3.810355475982122*^9, 3.81035572796568*^9, 3.810356142364773*^9, 
  3.810523673721541*^9, 3.8106089955452433`*^9, 3.810609233180086*^9, 
  3.810610103633219*^9, 3.810611341779593*^9, 3.8106998782773457`*^9, 
  3.8107000200351*^9, 3.810704178844977*^9, 3.810705702049532*^9, 
  3.810788560715021*^9, 3.810873546638138*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"9e4074be-9c65-4593-8a58-7691b265c802"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"recf", "=", 
  RowBox[{"FindRecurrence", "[", 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"m", ",", "k", ",", "j", ",", "p"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"m", ",", "k"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "p"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8100070103905287`*^9, 3.810007047703595*^9}, {
  3.810007101687368*^9, 3.81000711269134*^9}, {3.8102005413134203`*^9, 
  3.8102005494841146`*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"1d5d0dbe-327d-4483-b5f1-755be315adf9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "k"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "k"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"2", " ", "m"}]}], ")"}], " ", 
      RowBox[{"F", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], "+", "m"}], ",", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "k"}], ",", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "j"}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "p"}]}], "]"}]}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "k"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5"}], "+", 
        RowBox[{"2", " ", "m"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "k", "+", 
        RowBox[{"2", " ", "m"}]}], ")"}], " ", 
      RowBox[{"F", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], "+", "m"}], ",", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "k"}], ",", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "j"}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "p"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5"}], "+", 
        RowBox[{"2", " ", "m"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"2", " ", "m"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "7"}], "+", 
        RowBox[{"4", " ", "k"}], "+", 
        RowBox[{"2", " ", "m"}]}], ")"}], " ", 
      RowBox[{"F", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "+", "m"}], ",", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "k"}], ",", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "j"}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "p"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5"}], "+", 
        RowBox[{"2", " ", "m"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"2", " ", "m"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", "m"}]}], ")"}], " ", 
      RowBox[{"F", "[", 
       RowBox[{"m", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "k"}], ",", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "j"}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "p"}]}], "]"}]}]}], "\[Equal]", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[CapitalDelta]", "j"], "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "k"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "k", "+", "m"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "+", 
          RowBox[{"2", " ", "m"}]}], ")"}], " ", 
        RowBox[{"F", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], "+", "m"}], ",", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "k"}], ",", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "j"}], ",", "p"}], "]"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "k", "-", "m"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "+", 
          RowBox[{"2", " ", "m"}]}], ")"}], " ", 
        RowBox[{"F", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], "+", "m"}], ",", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "k"}], ",", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "j"}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "p"}]}], "]"}]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "k", "-", "m"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "+", 
          RowBox[{"2", " ", "m"}]}], ")"}], " ", 
        RowBox[{"F", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], "+", "m"}], ",", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "k"}], ",", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "j"}], ",", "p"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "+", 
          RowBox[{"2", " ", "m"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "m"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "7"}], "+", 
          RowBox[{"4", " ", "k"}], "+", 
          RowBox[{"2", " ", "m"}]}], ")"}], " ", 
        RowBox[{"F", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", "m"}], ",", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "k"}], ",", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "j"}], ",", "p"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "k"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "+", 
          RowBox[{"2", " ", "m"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "m"}]}], ")"}], " ", 
        RowBox[{"F", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", "m"}], ",", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "k"}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "j"}], ",", "p"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "k", "-", "m"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "+", 
          RowBox[{"2", " ", "m"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "m"}]}], ")"}], " ", 
        RowBox[{"F", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", "m"}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "k"}], ",", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "j"}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "p"}]}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "k", "-", "m"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "+", 
          RowBox[{"2", " ", "m"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "m"}]}], ")"}], " ", 
        RowBox[{"F", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", "m"}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "k"}], ",", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "j"}], ",", "p"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "k", "-", "m"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "+", 
          RowBox[{"2", " ", "m"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "m"}]}], ")"}], " ", 
        RowBox[{"F", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", "m"}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "k"}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "j"}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "p"}]}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "k", "-", "m"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "+", 
          RowBox[{"2", " ", "m"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "m"}]}], ")"}], " ", 
        RowBox[{"F", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", "m"}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "k"}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "j"}], ",", "p"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "+", 
          RowBox[{"2", " ", "m"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "m"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "m"}]}], ")"}], " ", 
        RowBox[{"F", "[", 
         RowBox[{"m", ",", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "k"}], ",", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "j"}], ",", "p"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "+", 
          RowBox[{"2", " ", "m"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "m"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "m"}]}], ")"}], " ", 
        RowBox[{"F", "[", 
         RowBox[{"m", ",", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "k"}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "j"}], ",", "p"}], "]"}]}]}], "]"}], "+", 
     
     RowBox[{
      SubscriptBox["\[CapitalDelta]", "p"], "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "k"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "k"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "m"}]}], ")"}], " ", 
        RowBox[{"F", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], "+", "m"}], ",", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "k"}], ",", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "j"}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "p"}]}], "]"}]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "k"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "+", 
          RowBox[{"2", " ", "m"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "k", "+", 
          RowBox[{"2", " ", "m"}]}], ")"}], " ", 
        RowBox[{"F", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], "+", "m"}], ",", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "k"}], ",", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "j"}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "p"}]}], "]"}]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "k", "-", "m"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "+", 
          RowBox[{"2", " ", "m"}]}], ")"}], " ", 
        RowBox[{"F", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], "+", "m"}], ",", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "k"}], ",", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "j"}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "p"}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "+", 
          RowBox[{"2", " ", "m"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "m"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "7"}], "+", 
          RowBox[{"4", " ", "k"}], "+", 
          RowBox[{"2", " ", "m"}]}], ")"}], " ", 
        RowBox[{"F", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", "m"}], ",", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "k"}], ",", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "j"}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "p"}]}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "k", "-", "m"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "+", 
          RowBox[{"2", " ", "m"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "m"}]}], ")"}], " ", 
        RowBox[{"F", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", "m"}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "k"}], ",", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "j"}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "p"}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "+", 
          RowBox[{"2", " ", "m"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "m"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "m"}]}], ")"}], " ", 
        RowBox[{"F", "[", 
         RowBox[{"m", ",", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "k"}], ",", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "j"}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "p"}]}], "]"}]}]}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "4"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "k"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "k"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "k"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"2", " ", "m"}]}], ")"}], " ", 
      RowBox[{"F", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], "+", "m"}], ",", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "k"}], ",", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "j"}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "p"}]}], "]"}]}], "-", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "k"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "k"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "k", "+", "m"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5"}], "+", 
        RowBox[{"2", " ", "m"}]}], ")"}], " ", 
      RowBox[{"F", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], "+", "m"}], ",", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "k"}], ",", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "j"}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "p"}]}], "]"}]}], "-", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "k"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"k", "-", 
        RowBox[{"2", " ", "m"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5"}], "+", 
        RowBox[{"2", " ", "m"}]}], ")"}], " ", 
      RowBox[{"F", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], "+", "m"}], ",", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "k"}], ",", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "j"}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "p"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "k"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"4", " ", "k"}], "-", 
        RowBox[{"2", " ", "m"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5"}], "+", 
        RowBox[{"2", " ", "m"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"2", " ", "m"}]}], ")"}], " ", 
      RowBox[{"F", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "+", "m"}], ",", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "k"}], ",", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "j"}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "p"}]}], "]"}]}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", "m", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5"}], "+", 
        RowBox[{"2", " ", "m"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"2", " ", "m"}]}], ")"}], " ", 
      RowBox[{"F", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "+", "m"}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "k"}], ",", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "j"}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "p"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"k", "-", "m"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5"}], "+", 
        RowBox[{"2", " ", "m"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"2", " ", "m"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", "m"}]}], ")"}], " ", 
      RowBox[{"F", "[", 
       RowBox[{"m", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "k"}], ",", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "j"}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "p"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5"}], "+", 
        RowBox[{"2", " ", "m"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"2", " ", "m"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", "m"}]}], ")"}], " ", 
      RowBox[{"F", "[", 
       RowBox[{"m", ",", "k", ",", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "j"}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "p"}]}], "]"}]}]}], "\[Equal]", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[CapitalDelta]", "j"], "[", 
      RowBox[{
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "k"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "k"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "k", "+", "m"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "+", 
          RowBox[{"2", " ", "m"}]}], ")"}], " ", 
        RowBox[{"F", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], "+", "m"}], ",", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "k"}], ",", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "j"}], ",", "p"}], "]"}]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "k"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "m"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "+", 
          RowBox[{"2", " ", "m"}]}], ")"}], " ", 
        RowBox[{"F", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], "+", "m"}], ",", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "k"}], ",", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "j"}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "p"}]}], "]"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "k"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "k", "-", "m"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "+", 
          RowBox[{"2", " ", "m"}]}], ")"}], " ", 
        RowBox[{"F", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], "+", "m"}], ",", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "k"}], ",", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "j"}], ",", "p"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "k"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"4", " ", "k"}], "-", 
          RowBox[{"2", " ", "m"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "+", 
          RowBox[{"2", " ", "m"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "m"}]}], ")"}], " ", 
        RowBox[{"F", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", "m"}], ",", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "k"}], ",", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "j"}], ",", "p"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "k"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "k"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "+", 
          RowBox[{"2", " ", "m"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "m"}]}], ")"}], " ", 
        RowBox[{"F", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", "m"}], ",", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "k"}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "j"}], ",", "p"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "+", 
          RowBox[{"2", " ", "m"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "m"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "k"}], "+", 
          SuperscriptBox["k", "2"], "-", 
          RowBox[{"k", " ", "m"}], "+", 
          SuperscriptBox["m", "2"]}], ")"}], " ", 
        RowBox[{"F", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", "m"}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "k"}], ",", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "j"}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "p"}]}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "+", 
          RowBox[{"2", " ", "m"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "m"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "k"}], "+", 
          SuperscriptBox["k", "2"], "+", 
          RowBox[{"2", " ", "m"}], "-", 
          RowBox[{"k", " ", "m"}], "-", 
          SuperscriptBox["m", "2"]}], ")"}], " ", 
        RowBox[{"F", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", "m"}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "k"}], ",", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "j"}], ",", "p"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "+", 
          RowBox[{"2", " ", "m"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "m"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "k"}], "+", 
          SuperscriptBox["k", "2"], "-", 
          RowBox[{"k", " ", "m"}], "+", 
          SuperscriptBox["m", "2"]}], ")"}], " ", 
        RowBox[{"F", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", "m"}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "k"}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "j"}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "p"}]}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "k"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "k", "-", "m"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "+", 
          RowBox[{"2", " ", "m"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "m"}]}], ")"}], " ", 
        RowBox[{"F", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", "m"}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "k"}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "j"}], ",", "p"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k", "-", "m"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "+", 
          RowBox[{"2", " ", "m"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "m"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "m"}]}], ")"}], " ", 
        RowBox[{"F", "[", 
         RowBox[{"m", ",", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "k"}], ",", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "j"}], ",", "p"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k", "-", "m"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "+", 
          RowBox[{"2", " ", "m"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "m"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "m"}]}], ")"}], " ", 
        RowBox[{"F", "[", 
         RowBox[{"m", ",", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "k"}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "j"}], ",", "p"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "+", 
          RowBox[{"2", " ", "m"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "m"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "m"}]}], ")"}], " ", 
        RowBox[{"F", "[", 
         RowBox[{"m", ",", "k", ",", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "j"}], ",", "p"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "+", 
          RowBox[{"2", " ", "m"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "m"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "m"}]}], ")"}], " ", 
        RowBox[{"F", "[", 
         RowBox[{"m", ",", "k", ",", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "j"}], ",", "p"}], "]"}]}]}], "]"}], "+", 
     
     RowBox[{
      SubscriptBox["\[CapitalDelta]", "p"], "[", 
      RowBox[{
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "k"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "k"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "k"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "m"}]}], ")"}], " ", 
        RowBox[{"F", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], "+", "m"}], ",", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "k"}], ",", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "j"}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "p"}]}], "]"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "k"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "k"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "k", "+", "m"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "+", 
          RowBox[{"2", " ", "m"}]}], ")"}], " ", 
        RowBox[{"F", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], "+", "m"}], ",", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "k"}], ",", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "j"}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "p"}]}], "]"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "k"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "k", "-", "m"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "+", 
          RowBox[{"2", " ", "m"}]}], ")"}], " ", 
        RowBox[{"F", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], "+", "m"}], ",", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "k"}], ",", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "j"}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "p"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "k"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"4", " ", "k"}], "-", 
          RowBox[{"2", " ", "m"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "+", 
          RowBox[{"2", " ", "m"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "m"}]}], ")"}], " ", 
        RowBox[{"F", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", "m"}], ",", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "k"}], ",", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "j"}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "p"}]}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "+", 
          RowBox[{"2", " ", "m"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "m"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "k"}], "+", 
          SuperscriptBox["k", "2"], "+", 
          RowBox[{"2", " ", "m"}], "-", 
          RowBox[{"k", " ", "m"}], "-", 
          SuperscriptBox["m", "2"]}], ")"}], " ", 
        RowBox[{"F", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", "m"}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "k"}], ",", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "j"}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "p"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k", "-", "m"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "+", 
          RowBox[{"2", " ", "m"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "m"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "m"}]}], ")"}], " ", 
        RowBox[{"F", "[", 
         RowBox[{"m", ",", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "k"}], ",", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "j"}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "p"}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "+", 
          RowBox[{"2", " ", "m"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "m"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "m"}]}], ")"}], " ", 
        RowBox[{"F", "[", 
         RowBox[{"m", ",", "k", ",", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "j"}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "p"}]}], "]"}]}]}], "]"}]}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.810700022692191*^9, 3.810704179578227*^9, 
  3.810705702775611*^9, 3.81078856164641*^9, 3.810873547311549*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"916921ce-1fb7-486b-add9-49d66ebaf7c5"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["It found two recurrences. We take the first one.", "Section",
 CellChangeTimes->{{3.810008229443419*^9, 3.810008434145607*^9}, {
   3.810008490019951*^9, 3.810008500637681*^9}, {3.810008533291554*^9, 
   3.810008612089303*^9}, {3.81000873066894*^9, 3.810008735598549*^9}, {
   3.810010181529125*^9, 3.810010244797553*^9}, {3.810011482112925*^9, 
   3.810011486777877*^9}, {3.810015188513833*^9, 3.810015193265263*^9}, {
   3.810024066052369*^9, 3.810024115689749*^9}, {3.810025072517745*^9, 
   3.810025105005878*^9}, {3.8100251578581543`*^9, 3.810025179953648*^9}, {
   3.8100252180663443`*^9, 3.810025372679283*^9}, {3.810026201959177*^9, 
   3.810026206181871*^9}, 3.810026258711403*^9, 3.810026328136683*^9, {
   3.810026421084457*^9, 3.8100265008466673`*^9}, {3.8100272638696632`*^9, 
   3.810027312130124*^9}, {3.810027347311434*^9, 3.810027351752013*^9}, {
   3.810027386791048*^9, 3.8100274263764343`*^9}, {3.8100274682757587`*^9, 
   3.810027480227583*^9}, {3.810094433871155*^9, 3.8100945198286448`*^9}, {
   3.810094567307592*^9, 3.810094628222254*^9}, {3.810094682386072*^9, 
   3.810094685004637*^9}, {3.810095705303496*^9, 3.8100957730769453`*^9}, {
   3.810096880752211*^9, 3.810096886127043*^9}, {3.810097826049747*^9, 
   3.81009792813615*^9}, {3.8100980043911943`*^9, 3.8100980133587303`*^9}, {
   3.810098061789481*^9, 3.810098110816052*^9}, {3.810098338662005*^9, 
   3.810098415848507*^9}, {3.810100723868741*^9, 3.81010080084373*^9}, {
   3.810102468338153*^9, 3.810102582532517*^9}, {3.810102636776804*^9, 
   3.810102660616536*^9}, {3.8101027243522797`*^9, 3.810102777118786*^9}, {
   3.810105049048609*^9, 3.810105174109002*^9}, {3.810105284948646*^9, 
   3.8101052987710857`*^9}, {3.810177902944889*^9, 3.810177934814351*^9}, {
   3.810181641188414*^9, 3.81018174962838*^9}, {3.8101817870684767`*^9, 
   3.810181910805184*^9}, {3.8101943076003523`*^9, 3.81019431258641*^9}, {
   3.810194762421815*^9, 3.8101947821415787`*^9}, {3.810195872487306*^9, 
   3.810195897997637*^9}, {3.810195981910612*^9, 3.810196004198223*^9}, {
   3.810263733354652*^9, 3.810263788453732*^9}, {3.810264580238694*^9, 
   3.8102646041649942`*^9}},ExpressionUUID->"96b6d846-7160-4abe-9894-\
e7d9be88d202"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"recf", "[", 
  RowBox[{"[", "1", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.810007206537656*^9, 3.8100072112573853`*^9}, {
  3.810200612491197*^9, 3.810200614561591*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"d6df5018-628d-42bc-a8a0-d1a6f279a5ea"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", "k"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "k"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", 
      RowBox[{"2", " ", "m"}]}], ")"}], " ", 
    RowBox[{"F", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], "+", "m"}], ",", 
      RowBox[{
       RowBox[{"-", "4"}], "+", "k"}], ",", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "j"}], ",", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "p"}]}], "]"}]}], "+", 
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "k"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "5"}], "+", 
      RowBox[{"2", " ", "m"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "4"}], "+", "k", "+", 
      RowBox[{"2", " ", "m"}]}], ")"}], " ", 
    RowBox[{"F", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], "+", "m"}], ",", 
      RowBox[{
       RowBox[{"-", "3"}], "+", "k"}], ",", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "j"}], ",", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "p"}]}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "5"}], "+", 
      RowBox[{"2", " ", "m"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", 
      RowBox[{"2", " ", "m"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "7"}], "+", 
      RowBox[{"4", " ", "k"}], "+", 
      RowBox[{"2", " ", "m"}]}], ")"}], " ", 
    RowBox[{"F", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "+", "m"}], ",", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "k"}], ",", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "j"}], ",", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "p"}]}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "5"}], "+", 
      RowBox[{"2", " ", "m"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", 
      RowBox[{"2", " ", "m"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", "m"}]}], ")"}], " ", 
    RowBox[{"F", "[", 
     RowBox[{"m", ",", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "k"}], ",", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "j"}], ",", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "p"}]}], "]"}]}]}], "\[Equal]", 
  RowBox[{
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "j"], "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "4"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "k"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "k", "+", "m"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5"}], "+", 
        RowBox[{"2", " ", "m"}]}], ")"}], " ", 
      RowBox[{"F", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], "+", "m"}], ",", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "k"}], ",", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "j"}], ",", "p"}], "]"}]}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "k", "-", "m"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5"}], "+", 
        RowBox[{"2", " ", "m"}]}], ")"}], " ", 
      RowBox[{"F", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], "+", "m"}], ",", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "k"}], ",", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "j"}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "p"}]}], "]"}]}], "-", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "k", "-", "m"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5"}], "+", 
        RowBox[{"2", " ", "m"}]}], ")"}], " ", 
      RowBox[{"F", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], "+", "m"}], ",", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "k"}], ",", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "j"}], ",", "p"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5"}], "+", 
        RowBox[{"2", " ", "m"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"2", " ", "m"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "7"}], "+", 
        RowBox[{"4", " ", "k"}], "+", 
        RowBox[{"2", " ", "m"}]}], ")"}], " ", 
      RowBox[{"F", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "+", "m"}], ",", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "k"}], ",", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "j"}], ",", "p"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"2", " ", "k"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5"}], "+", 
        RowBox[{"2", " ", "m"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"2", " ", "m"}]}], ")"}], " ", 
      RowBox[{"F", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "+", "m"}], ",", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "k"}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "j"}], ",", "p"}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "k", "-", "m"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5"}], "+", 
        RowBox[{"2", " ", "m"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"2", " ", "m"}]}], ")"}], " ", 
      RowBox[{"F", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "+", "m"}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "k"}], ",", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "j"}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "p"}]}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "k", "-", "m"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5"}], "+", 
        RowBox[{"2", " ", "m"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"2", " ", "m"}]}], ")"}], " ", 
      RowBox[{"F", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "+", "m"}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "k"}], ",", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "j"}], ",", "p"}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "k", "-", "m"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5"}], "+", 
        RowBox[{"2", " ", "m"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"2", " ", "m"}]}], ")"}], " ", 
      RowBox[{"F", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "+", "m"}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "k"}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "j"}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "p"}]}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "k", "-", "m"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5"}], "+", 
        RowBox[{"2", " ", "m"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"2", " ", "m"}]}], ")"}], " ", 
      RowBox[{"F", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "+", "m"}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "k"}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "j"}], ",", "p"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5"}], "+", 
        RowBox[{"2", " ", "m"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"2", " ", "m"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", "m"}]}], ")"}], " ", 
      RowBox[{"F", "[", 
       RowBox[{"m", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "k"}], ",", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "j"}], ",", "p"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5"}], "+", 
        RowBox[{"2", " ", "m"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"2", " ", "m"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", "m"}]}], ")"}], " ", 
      RowBox[{"F", "[", 
       RowBox[{"m", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "k"}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "j"}], ",", "p"}], "]"}]}]}], "]"}], "+", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "p"], "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "4"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "k"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "k"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"2", " ", "m"}]}], ")"}], " ", 
      RowBox[{"F", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], "+", "m"}], ",", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "k"}], ",", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "j"}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "p"}]}], "]"}]}], "-", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "k"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5"}], "+", 
        RowBox[{"2", " ", "m"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "k", "+", 
        RowBox[{"2", " ", "m"}]}], ")"}], " ", 
      RowBox[{"F", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], "+", "m"}], ",", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "k"}], ",", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "j"}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "p"}]}], "]"}]}], "-", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "k", "-", "m"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5"}], "+", 
        RowBox[{"2", " ", "m"}]}], ")"}], " ", 
      RowBox[{"F", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], "+", "m"}], ",", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "k"}], ",", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "j"}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "p"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5"}], "+", 
        RowBox[{"2", " ", "m"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"2", " ", "m"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "7"}], "+", 
        RowBox[{"4", " ", "k"}], "+", 
        RowBox[{"2", " ", "m"}]}], ")"}], " ", 
      RowBox[{"F", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "+", "m"}], ",", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "k"}], ",", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "j"}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "p"}]}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "k", "-", "m"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5"}], "+", 
        RowBox[{"2", " ", "m"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"2", " ", "m"}]}], ")"}], " ", 
      RowBox[{"F", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "+", "m"}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "k"}], ",", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "j"}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "p"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5"}], "+", 
        RowBox[{"2", " ", "m"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"2", " ", "m"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", "m"}]}], ")"}], " ", 
      RowBox[{"F", "[", 
       RowBox[{"m", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "k"}], ",", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "j"}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "p"}]}], "]"}]}]}], "]"}]}]}]], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQAuIJqRtEmZPfOIrJp2SzAOkL0/mmg+jKSVVdbEDabVNw
JTuQrv7es5QLSLOYTV0JomctzvfnBdJmwinPDYD08fC8FkMgrVPu220EpBuO
9y4D0WskAw2igPRvhW9B0UB6Xq314RggveGyfEYckF6VK/g8AaQ+grs1EUh3
hEcoJgFpgXM/+kH0up7g9SA6TnoFUyqQlprVbw+i30X0hNUD6XMc0TtB9CQH
DeYGIH293DYQRL//eGHxGiBtM/WG0logza8u4QSiAxjEykD0D+Ug5/9A2otn
1huNlDeO+UyOXJpAusXXtRxE69g8FtQC0mrWp31CgTRb0u04EJ03tSQtHEi7
udxWiQDSGpbmsxqAtNTbXMlVQBoAYguZhQ==
  "],
 CellLabel->"Out[20]=",ExpressionUUID->"788c725c-7106-4558-940e-8e2fb8c1c8b1"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
We may check the recurrence, and do not need the RISC package for that. We \
first define lhsf, ..\
\>", "Section",
 CellChangeTimes->{{3.810015039612409*^9, 3.810015089231453*^9}, {
  3.810195925889372*^9, 3.810195937985156*^9}, {3.810265044927782*^9, 
  3.81026506584831*^9}},ExpressionUUID->"f03a1367-134b-4683-9af1-\
1a3710b0ebe2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"recf", "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "1"}], "]"}], "]"}], "/.", 
   RowBox[{"m", "\[Rule]", 
    RowBox[{"m", "-", "1"}]}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.810200627118246*^9, 3.810200642279758*^9}, {
   3.810201357099552*^9, 3.810201359033362*^9}, 3.8102013925071163`*^9, {
   3.810354438899564*^9, 3.8103544437825108`*^9}, 3.8103555975705347`*^9},
 CellLabel->"In[21]:=",ExpressionUUID->"dd9b802f-8cb5-46ad-b8ad-9fc6fc2ae1bf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"4", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "3"}], "+", "k"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "k"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "5"}], "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"F", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "4"}], "+", "m"}], ",", 
     RowBox[{
      RowBox[{"-", "4"}], "+", "k"}], ",", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "j"}], ",", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "p"}]}], "]"}]}], "+", 
  RowBox[{"4", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "k"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "7"}], "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "6"}], "+", "k", "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"F", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], "+", "m"}], ",", 
     RowBox[{
      RowBox[{"-", "3"}], "+", "k"}], ",", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "j"}], ",", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "p"}]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "7"}], "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "5"}], "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "9"}], "+", 
     RowBox[{"4", " ", "k"}], "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"F", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], "+", "m"}], ",", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "k"}], ",", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "j"}], ",", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "p"}]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "7"}], "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "5"}], "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "3"}], "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"F", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "+", "m"}], ",", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "k"}], ",", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "j"}], ",", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "p"}]}], "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.810200644216422*^9, 3.8102010097420807`*^9, 3.81020136229497*^9, 
   3.810201409975705*^9, 3.810201866782276*^9, 3.810202751800228*^9, 
   3.8102030026338167`*^9, 3.8102077652753353`*^9, 3.810208252517932*^9, 
   3.810261684410215*^9, 3.810262474880897*^9, 3.810263065285494*^9, 
   3.810263689947505*^9, {3.810354450357397*^9, 3.810354462551448*^9}, 
   3.810355478792263*^9, 3.810355620077923*^9, 3.810355728800205*^9, 
   3.8103561447427387`*^9, 3.81052367461692*^9, 3.810608996916772*^9, 
   3.810609234066337*^9, 3.810610106231265*^9, 3.81061134317418*^9, 
   3.8106998783696947`*^9, 3.810700022914502*^9, 3.8107041796790524`*^9, 
   3.810705702898281*^9, 3.810788561782258*^9, 3.810873547478015*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"69cfc24e-d5ee-45d7-a452-473e2a21d109"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"lhsf", "=", 
   RowBox[{
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", "k"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "k"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5"}], "+", 
       RowBox[{"2", " ", "m"}]}], ")"}], " ", 
     RowBox[{"F", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], "+", "m"}], ",", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "k"}], ",", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "j"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "p"}]}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "k"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "7"}], "+", 
       RowBox[{"2", " ", "m"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "6"}], "+", "k", "+", 
       RowBox[{"2", " ", "m"}]}], ")"}], " ", 
     RowBox[{"F", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], "+", "m"}], ",", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "k"}], ",", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "j"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "p"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "7"}], "+", 
       RowBox[{"2", " ", "m"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5"}], "+", 
       RowBox[{"2", " ", "m"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "9"}], "+", 
       RowBox[{"4", " ", "k"}], "+", 
       RowBox[{"2", " ", "m"}]}], ")"}], " ", 
     RowBox[{"F", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], "+", "m"}], ",", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "k"}], ",", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "j"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "p"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "7"}], "+", 
       RowBox[{"2", " ", "m"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5"}], "+", 
       RowBox[{"2", " ", "m"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"2", " ", "m"}]}], ")"}], " ", 
     RowBox[{"F", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "+", "m"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "k"}], ",", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "j"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "p"}]}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.810201405774736*^9, 3.810201425906602*^9}, 
   3.810202720739552*^9, 3.810354491641035*^9, 3.810355635726714*^9},
 CellLabel->"In[22]:=",ExpressionUUID->"6bfd6070-b208-44ac-ba64-422900cb224c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"recf", "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "2", ",", "1", ",", "2"}], "]"}], "]"}], "/.", 
   RowBox[{"m", "\[Rule]", 
    RowBox[{"m", "-", "1"}]}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.810200679257308*^9, 3.810200723548786*^9}, {
  3.8102008957552834`*^9, 3.810200896708231*^9}, {3.8103545022937098`*^9, 
  3.810354505953611*^9}, {3.81035557110833*^9, 3.810355576466226*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"992e54aa-c8dd-4041-9b06-817c00e0e55c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "7"}], "+", 
    RowBox[{"2", " ", "m"}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "4"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "k"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", "k", "+", "m"}], ")"}], " ", 
     RowBox[{"F", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], "+", "m"}], ",", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "k"}], ",", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "j"}], ",", "p"}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{"k", "-", "m"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "m"}], ")"}], " ", 
     RowBox[{"F", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], "+", "m"}], ",", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "k"}], ",", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "j"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "p"}]}], "]"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{"k", "-", "m"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "m"}], ")"}], " ", 
     RowBox[{"F", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], "+", "m"}], ",", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "k"}], ",", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "j"}], ",", "p"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5"}], "+", 
       RowBox[{"2", " ", "m"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "9"}], "+", 
       RowBox[{"4", " ", "k"}], "+", 
       RowBox[{"2", " ", "m"}]}], ")"}], " ", 
     RowBox[{"F", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], "+", "m"}], ",", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "k"}], ",", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "j"}], ",", "p"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"2", " ", "k"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5"}], "+", 
       RowBox[{"2", " ", "m"}]}], ")"}], " ", 
     RowBox[{"F", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], "+", "m"}], ",", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "k"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "j"}], ",", "p"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"k", "-", "m"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5"}], "+", 
       RowBox[{"2", " ", "m"}]}], ")"}], " ", 
     RowBox[{"F", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], "+", "m"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "k"}], ",", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "j"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "p"}]}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "k"}], "+", "m"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5"}], "+", 
       RowBox[{"2", " ", "m"}]}], ")"}], " ", 
     RowBox[{"F", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], "+", "m"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "k"}], ",", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "j"}], ",", "p"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"k", "-", "m"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5"}], "+", 
       RowBox[{"2", " ", "m"}]}], ")"}], " ", 
     RowBox[{"F", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], "+", "m"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "k"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "j"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "p"}]}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "k"}], "+", "m"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5"}], "+", 
       RowBox[{"2", " ", "m"}]}], ")"}], " ", 
     RowBox[{"F", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], "+", "m"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "k"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "j"}], ",", "p"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5"}], "+", 
       RowBox[{"2", " ", "m"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"2", " ", "m"}]}], ")"}], " ", 
     RowBox[{"F", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "+", "m"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "k"}], ",", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "j"}], ",", "p"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5"}], "+", 
       RowBox[{"2", " ", "m"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"2", " ", "m"}]}], ")"}], " ", 
     RowBox[{"F", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "+", "m"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "k"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "j"}], ",", "p"}], "]"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{{3.8102006919970293`*^9, 3.810200725020413*^9}, 
   3.810200898606941*^9, 3.8102010098210278`*^9, 3.810201866850923*^9, 
   3.810202751878263*^9, 3.810203002720552*^9, 3.810207765334117*^9, 
   3.810208252589837*^9, 3.8102616844812202`*^9, 3.8102624749487963`*^9, 
   3.8102630653781643`*^9, 3.810263690024805*^9, 3.810354462605057*^9, 
   3.810354508040647*^9, 3.810355478864045*^9, 3.810355579664425*^9, 
   3.8103556416320066`*^9, 3.810355728876148*^9, 3.810356144894988*^9, 
   3.810523674703095*^9, 3.810608997127561*^9, 3.810609234146062*^9, 
   3.8106101063517237`*^9, 3.810611343372014*^9, 3.810699878414598*^9, 
   3.810700023031646*^9, 3.810704179755167*^9, 3.810705703055006*^9, 
   3.810788561890827*^9, 3.810873547553933*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"edebef98-aba3-4fb1-97d9-89b322f59ad2"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"fj", "[", 
    RowBox[{"m_", ",", "k_", ",", "j_", ",", "p_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "7"}], "+", 
      RowBox[{"2", " ", "m"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "k"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "k", "+", "m"}], ")"}], " ", 
       RowBox[{"F", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "3"}], "+", "m"}], ",", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "k"}], ",", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "j"}], ",", "p"}], "]"}]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"k", "-", "m"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "m"}], ")"}], " ", 
       RowBox[{"F", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "3"}], "+", "m"}], ",", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "k"}], ",", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "j"}], ",", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "p"}]}], "]"}]}], "-", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"k", "-", "m"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "m"}], ")"}], " ", 
       RowBox[{"F", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "3"}], "+", "m"}], ",", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "k"}], ",", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "j"}], ",", "p"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "5"}], "+", 
         RowBox[{"2", " ", "m"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "9"}], "+", 
         RowBox[{"4", " ", "k"}], "+", 
         RowBox[{"2", " ", "m"}]}], ")"}], " ", 
       RowBox[{"F", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "+", "m"}], ",", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "k"}], ",", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "j"}], ",", "p"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"2", " ", "k"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "5"}], "+", 
         RowBox[{"2", " ", "m"}]}], ")"}], " ", 
       RowBox[{"F", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "+", "m"}], ",", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "k"}], ",", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "j"}], ",", "p"}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"k", "-", "m"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "5"}], "+", 
         RowBox[{"2", " ", "m"}]}], ")"}], " ", 
       RowBox[{"F", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "+", "m"}], ",", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "k"}], ",", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "j"}], ",", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "p"}]}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "k"}], "+", "m"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "5"}], "+", 
         RowBox[{"2", " ", "m"}]}], ")"}], " ", 
       RowBox[{"F", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "+", "m"}], ",", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "k"}], ",", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "j"}], ",", "p"}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"k", "-", "m"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "5"}], "+", 
         RowBox[{"2", " ", "m"}]}], ")"}], " ", 
       RowBox[{"F", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "+", "m"}], ",", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "k"}], ",", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "j"}], ",", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "p"}]}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "k"}], "+", "m"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "5"}], "+", 
         RowBox[{"2", " ", "m"}]}], ")"}], " ", 
       RowBox[{"F", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "+", "m"}], ",", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "k"}], ",", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "j"}], ",", "p"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "5"}], "+", 
         RowBox[{"2", " ", "m"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"2", " ", "m"}]}], ")"}], " ", 
       RowBox[{"F", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "+", "m"}], ",", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "k"}], ",", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "j"}], ",", "p"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "5"}], "+", 
         RowBox[{"2", " ", "m"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"2", " ", "m"}]}], ")"}], " ", 
       RowBox[{"F", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "+", "m"}], ",", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "k"}], ",", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "j"}], ",", "p"}], "]"}]}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.810012600674601*^9, 3.810012632589879*^9}, {
   3.8100126635747213`*^9, 3.810012681472842*^9}, {3.810012942991329*^9, 
   3.810012982862295*^9}, 3.81010098939039*^9, 3.8103545302314577`*^9, 
   3.810355657585368*^9},
 CellLabel->"In[24]:=",ExpressionUUID->"da9352fc-3dec-4b76-ba66-8c873c7d9da8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"fj", "[", 
  RowBox[{"m", ",", "m", ",", "j", ",", "p"}], "]"}]], "Input",
 CellChangeTimes->{{3.810610855068325*^9, 3.810610866586505*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"a3b8f701-c73e-4e2d-b175-27f545f85685"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "7"}], "+", 
    RowBox[{"2", " ", "m"}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "4"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "m"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", 
       RowBox[{"2", " ", "m"}]}], ")"}], " ", 
     RowBox[{"F", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], "+", "m"}], ",", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "m"}], ",", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "j"}], ",", "p"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5"}], "+", 
       RowBox[{"2", " ", "m"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "9"}], "+", 
       RowBox[{"6", " ", "m"}]}], ")"}], " ", 
     RowBox[{"F", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], "+", "m"}], ",", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "m"}], ",", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "j"}], ",", "p"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5"}], "+", 
       RowBox[{"2", " ", "m"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"2", " ", "m"}]}], ")"}], " ", 
     RowBox[{"F", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], "+", "m"}], ",", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "m"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "j"}], ",", "p"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5"}], "+", 
       RowBox[{"2", " ", "m"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"2", " ", "m"}]}], ")"}], " ", 
     RowBox[{"F", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "+", "m"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "m"}], ",", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "j"}], ",", "p"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5"}], "+", 
       RowBox[{"2", " ", "m"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"2", " ", "m"}]}], ")"}], " ", 
     RowBox[{"F", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "+", "m"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "m"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "j"}], ",", "p"}], "]"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.8106108682514143`*^9, 3.8106113434509583`*^9, 
  3.8106998784516487`*^9, 3.810700023077881*^9, 3.810704179796133*^9, 
  3.8107057031074467`*^9, 3.8107885619480267`*^9, 3.810873547601492*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"3594678c-5660-4b6c-8026-d03d3bf90404"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"fj", "[", 
  RowBox[{"m", ",", 
   RowBox[{"m", "-", "1"}], ",", "j", ",", "p"}], "]"}]], "Input",
 CellChangeTimes->{{3.8106109058077374`*^9, 3.810610919005465*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"fa88b1e3-5190-4a7e-97b7-f0b51d538e50"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "7"}], "+", 
    RowBox[{"2", " ", "m"}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "4"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", "m"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5"}], "+", 
       RowBox[{"2", " ", "m"}]}], ")"}], " ", 
     RowBox[{"F", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], "+", "m"}], ",", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "m"}], ",", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "j"}], ",", "p"}], "]"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "m"}], ")"}], " ", 
     RowBox[{"F", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], "+", "m"}], ",", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "m"}], ",", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "j"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "p"}]}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "m"}], ")"}], " ", 
     RowBox[{"F", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], "+", "m"}], ",", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "m"}], ",", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "j"}], ",", "p"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5"}], "+", 
       RowBox[{"2", " ", "m"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "9"}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "m"}], ")"}]}], "+", 
       RowBox[{"2", " ", "m"}]}], ")"}], " ", 
     RowBox[{"F", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], "+", "m"}], ",", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "m"}], ",", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "j"}], ",", "p"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "m"}], ")"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5"}], "+", 
       RowBox[{"2", " ", "m"}]}], ")"}], " ", 
     RowBox[{"F", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], "+", "m"}], ",", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "m"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "j"}], ",", "p"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5"}], "+", 
       RowBox[{"2", " ", "m"}]}], ")"}], " ", 
     RowBox[{"F", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], "+", "m"}], ",", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "m"}], ",", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "j"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "p"}]}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5"}], "+", 
       RowBox[{"2", " ", "m"}]}], ")"}], " ", 
     RowBox[{"F", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], "+", "m"}], ",", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "m"}], ",", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "j"}], ",", "p"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5"}], "+", 
       RowBox[{"2", " ", "m"}]}], ")"}], " ", 
     RowBox[{"F", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], "+", "m"}], ",", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "m"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "j"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "p"}]}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5"}], "+", 
       RowBox[{"2", " ", "m"}]}], ")"}], " ", 
     RowBox[{"F", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], "+", "m"}], ",", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "m"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "j"}], ",", "p"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5"}], "+", 
       RowBox[{"2", " ", "m"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"2", " ", "m"}]}], ")"}], " ", 
     RowBox[{"F", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "+", "m"}], ",", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "m"}], ",", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "j"}], ",", "p"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5"}], "+", 
       RowBox[{"2", " ", "m"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"2", " ", "m"}]}], ")"}], " ", 
     RowBox[{"F", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "+", "m"}], ",", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "m"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "j"}], ",", "p"}], "]"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.810610921532752*^9, 3.81061134350461*^9, 
  3.810699878481691*^9, 3.810700023143911*^9, 3.8107041798269672`*^9, 
  3.810705703141185*^9, 3.810788561992461*^9, 3.810873547642004*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"49ca4efa-1a18-4962-a26d-4c61986dbaeb"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"dfj", "[", 
    RowBox[{"m_", ",", "k_", ",", "j_", ",", "p_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"fj", "[", 
     RowBox[{"m", ",", "k", ",", 
      RowBox[{"j", "+", "1"}], ",", "p"}], "]"}], "-", 
    RowBox[{"fj", "[", 
     RowBox[{"m", ",", "k", ",", "j", ",", "p"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8100126877201853`*^9, 3.8100127350606203`*^9}, {
   3.810012847505333*^9, 3.810012847866803*^9}, {3.8100136919589357`*^9, 
   3.810013698548779*^9}, {3.810014928482114*^9, 3.810014930112279*^9}, 
   3.810100996403866*^9},
 CellLabel->"In[27]:=",ExpressionUUID->"b4fdb9b5-a1c5-484c-8c2c-9f4385ac31d0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"recf", "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "2", ",", "2", ",", "2"}], "]"}], "]"}], "/.", 
   RowBox[{"m", "\[Rule]", 
    RowBox[{"m", "-", "1"}]}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.8102007788677797`*^9, 3.81020077973099*^9}, {
   3.810200811901145*^9, 3.810200830022626*^9}, {3.810200913677442*^9, 
   3.810200914483912*^9}, {3.8103545375243196`*^9, 3.810354542841846*^9}, 
   3.8103556081195*^9},
 CellLabel->"In[28]:=",ExpressionUUID->"76c4515f-1df8-4fb3-8efb-20907d3a2a18"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "4"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "3"}], "+", "k"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "k"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "5"}], "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"F", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "4"}], "+", "m"}], ",", 
     RowBox[{
      RowBox[{"-", "4"}], "+", "k"}], ",", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "j"}], ",", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "p"}]}], "]"}]}], "-", 
  RowBox[{"4", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "k"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "7"}], "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "6"}], "+", "k", "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"F", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], "+", "m"}], ",", 
     RowBox[{
      RowBox[{"-", "3"}], "+", "k"}], ",", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "j"}], ",", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "p"}]}], "]"}]}], "+", 
  RowBox[{"4", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "m"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "k"}], "+", "m"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "7"}], "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"F", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], "+", "m"}], ",", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "k"}], ",", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "j"}], ",", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "p"}]}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "7"}], "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "5"}], "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "9"}], "+", 
     RowBox[{"4", " ", "k"}], "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"F", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], "+", "m"}], ",", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "k"}], ",", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "j"}], ",", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "p"}]}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "k"}], "+", "m"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "7"}], "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "5"}], "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"F", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], "+", "m"}], ",", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "k"}], ",", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "j"}], ",", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "p"}]}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "7"}], "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "5"}], "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "3"}], "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"F", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "+", "m"}], ",", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "k"}], ",", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "j"}], ",", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "p"}]}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.810355478954588*^9, 3.810355613448174*^9, 
  3.810355665193647*^9, 3.810355728951304*^9, 3.8103561450122232`*^9, 
  3.810523674780519*^9, 3.8106089972501717`*^9, 3.8106092342147417`*^9, 
  3.810610106449245*^9, 3.810611343579536*^9, 3.810699878525654*^9, 
  3.81070002322414*^9, 3.8107041798678217`*^9, 3.8107057031872272`*^9, 
  3.8107885620596647`*^9, 3.8108735476876307`*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"f7e03e28-121a-47ea-8c11-796102629dc5"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"fp", "[", 
    RowBox[{"m_", ",", "k_", ",", "j_", ",", "p_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "4"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", "k"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "k"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5"}], "+", 
       RowBox[{"2", " ", "m"}]}], ")"}], " ", 
     RowBox[{"F", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], "+", "m"}], ",", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "k"}], ",", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "j"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "p"}]}], "]"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "k"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "7"}], "+", 
       RowBox[{"2", " ", "m"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "6"}], "+", "k", "+", 
       RowBox[{"2", " ", "m"}]}], ")"}], " ", 
     RowBox[{"F", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], "+", "m"}], ",", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "k"}], ",", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "j"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "p"}]}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "m"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "k"}], "+", "m"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "7"}], "+", 
       RowBox[{"2", " ", "m"}]}], ")"}], " ", 
     RowBox[{"F", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], "+", "m"}], ",", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "k"}], ",", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "j"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "p"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "7"}], "+", 
       RowBox[{"2", " ", "m"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5"}], "+", 
       RowBox[{"2", " ", "m"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "9"}], "+", 
       RowBox[{"4", " ", "k"}], "+", 
       RowBox[{"2", " ", "m"}]}], ")"}], " ", 
     RowBox[{"F", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], "+", "m"}], ",", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "k"}], ",", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "j"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "p"}]}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "k"}], "+", "m"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "7"}], "+", 
       RowBox[{"2", " ", "m"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5"}], "+", 
       RowBox[{"2", " ", "m"}]}], ")"}], " ", 
     RowBox[{"F", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], "+", "m"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "k"}], ",", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "j"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "p"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "7"}], "+", 
       RowBox[{"2", " ", "m"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5"}], "+", 
       RowBox[{"2", " ", "m"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"2", " ", "m"}]}], ")"}], " ", 
     RowBox[{"F", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "+", "m"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "k"}], ",", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "j"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "p"}]}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.81001274350171*^9, 3.810012785107799*^9}, {
   3.810012994054605*^9, 3.810013014036983*^9}, 3.8101010013100357`*^9, 
   3.8103545794460297`*^9, 3.810355688350871*^9},
 CellLabel->"In[29]:=",ExpressionUUID->"5492c234-3ccc-477f-8315-bef70b22c37c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"fp", "[", 
  RowBox[{"m", ",", "m", ",", "j", ",", "p"}], "]"}]], "Input",
 CellChangeTimes->{{3.810611004934764*^9, 3.810611012475871*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"21a82cf4-4bde-4cb2-921d-79d613c6f436"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "4"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "3"}], "+", "m"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "m"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "5"}], "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"F", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "4"}], "+", "m"}], ",", 
     RowBox[{
      RowBox[{"-", "4"}], "+", "m"}], ",", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "j"}], ",", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "p"}]}], "]"}]}], "-", 
  RowBox[{"4", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "m"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "7"}], "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "6"}], "+", 
     RowBox[{"3", " ", "m"}]}], ")"}], " ", 
   RowBox[{"F", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], "+", "m"}], ",", 
     RowBox[{
      RowBox[{"-", "3"}], "+", "m"}], ",", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "j"}], ",", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "p"}]}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "7"}], "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "5"}], "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "9"}], "+", 
     RowBox[{"6", " ", "m"}]}], ")"}], " ", 
   RowBox[{"F", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], "+", "m"}], ",", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "m"}], ",", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "j"}], ",", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "p"}]}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "7"}], "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "5"}], "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "3"}], "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"F", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "+", "m"}], ",", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "m"}], ",", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "j"}], ",", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "p"}]}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.810611013513763*^9, 3.810611343647853*^9, 
  3.8106998785609293`*^9, 3.810700023261834*^9, 3.81070417991527*^9, 
  3.810705703233629*^9, 3.810788562119566*^9, 3.810873547736702*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"8abfb210-5e96-4112-9a3a-ce09c9e1b653"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"fp", "[", 
   RowBox[{"m", ",", 
    RowBox[{"m", "-", "1"}], ",", "j", ",", "p"}], "]"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.810611018357244*^9, 3.8106110288197107`*^9}, {
  3.810788092540512*^9, 3.810788097487212*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"5be5963d-f62c-47b0-93f0-9c8dd69bb569"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "4"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "4"}], "+", "m"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "3"}], "+", "m"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "5"}], "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"F", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "4"}], "+", "m"}], ",", 
     RowBox[{
      RowBox[{"-", "5"}], "+", "m"}], ",", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "j"}], ",", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "p"}]}], "]"}]}], "-", 
  RowBox[{"4", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "3"}], "+", "m"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "7"}], "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "7"}], "+", 
     RowBox[{"3", " ", "m"}]}], ")"}], " ", 
   RowBox[{"F", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], "+", "m"}], ",", 
     RowBox[{
      RowBox[{"-", "4"}], "+", "m"}], ",", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "j"}], ",", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "p"}]}], "]"}]}], "+", 
  RowBox[{"4", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "m"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "7"}], "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"F", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], "+", "m"}], ",", 
     RowBox[{
      RowBox[{"-", "3"}], "+", "m"}], ",", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "j"}], ",", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "p"}]}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "7"}], "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "5"}], "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "13"}], "+", 
     RowBox[{"6", " ", "m"}]}], ")"}], " ", 
   RowBox[{"F", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], "+", "m"}], ",", 
     RowBox[{
      RowBox[{"-", "3"}], "+", "m"}], ",", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "j"}], ",", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "p"}]}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "7"}], "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "5"}], "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"F", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], "+", "m"}], ",", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "m"}], ",", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "j"}], ",", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "p"}]}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "7"}], "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "5"}], "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "3"}], "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"F", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "+", "m"}], ",", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "m"}], ",", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "j"}], ",", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "p"}]}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.810611032711852*^9, 3.8106113436712418`*^9, 
  3.810699878576191*^9, 3.81070002327804*^9, 3.810704179949204*^9, 
  3.8107057032471933`*^9, 3.81078809943349*^9, 3.810788562169353*^9, 
  3.810873547774598*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"c1aca372-9e53-4216-a691-dfb1cc7e7aad"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"dfp", "[", 
    RowBox[{"m_", ",", "k_", ",", "j_", ",", "p_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"fp", "[", 
     RowBox[{"m", ",", "k", ",", "j", ",", 
      RowBox[{"p", "+", "1"}]}], "]"}], "-", 
    RowBox[{"fp", "[", 
     RowBox[{"m", ",", "k", ",", "j", ",", "p"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.810012789699849*^9, 3.8100128606667747`*^9}, 
   3.810101006523937*^9},
 CellLabel->"In[32]:=",ExpressionUUID->"9a8ba851-dc33-4b8b-be01-d68cb946c433"]
}, Open  ]],

Cell[CellGroupData[{

Cell["The key identity", "Section",
 CellChangeTimes->{{3.8100151294688883`*^9, 3.810015146359474*^9}, {
  3.810202022619793*^9, 
  3.81020202431391*^9}},ExpressionUUID->"72f80e9f-ece8-467d-a7a0-\
c80fbbf032c8"],

Cell[CellGroupData[{

Cell[BoxData["lhsf"], "Input",
 CellChangeTimes->{{3.8102629655207453`*^9, 3.810262967821658*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"7cf55b61-fb1b-4fac-85ac-2cf1b0c047cf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"4", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "3"}], "+", "k"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "k"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "5"}], "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"F", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "4"}], "+", "m"}], ",", 
     RowBox[{
      RowBox[{"-", "4"}], "+", "k"}], ",", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "j"}], ",", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "p"}]}], "]"}]}], "+", 
  RowBox[{"4", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "k"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "7"}], "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "6"}], "+", "k", "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"F", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], "+", "m"}], ",", 
     RowBox[{
      RowBox[{"-", "3"}], "+", "k"}], ",", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "j"}], ",", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "p"}]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "7"}], "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "5"}], "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "9"}], "+", 
     RowBox[{"4", " ", "k"}], "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"F", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], "+", "m"}], ",", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "k"}], ",", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "j"}], ",", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "p"}]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "7"}], "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "5"}], "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "3"}], "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"F", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "+", "m"}], ",", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "k"}], ",", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "j"}], ",", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "p"}]}], "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.810263065572165*^9, 3.810263690246067*^9, 3.8103544627324753`*^9, 
   3.810354589458584*^9, 3.8103554790729322`*^9, {3.810355717085038*^9, 
   3.810355729008491*^9}, 3.810356145092668*^9, 3.810523674834098*^9, 
   3.81060899733121*^9, 3.810609234260291*^9, 3.810610106531889*^9, 
   3.810611343733938*^9, 3.810699878616674*^9, 3.810700023337062*^9, 
   3.810704179990794*^9, 3.8107057032875433`*^9, 3.810788562217402*^9, 
   3.810873547819087*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"1f2d0e29-b0d1-48ff-99f3-1f5c0425e0db"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "k"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "k"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5"}], "+", 
        RowBox[{"2", " ", "m"}]}], ")"}], " ", 
      RowBox[{"F", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], "+", "m"}], ",", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "k"}], ",", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "j"}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "p"}]}], "]"}]}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "k"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "7"}], "+", 
        RowBox[{"2", " ", "m"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "6"}], "+", "k", "+", 
        RowBox[{"2", " ", "m"}]}], ")"}], " ", 
      RowBox[{"F", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], "+", "m"}], ",", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "k"}], ",", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "j"}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "p"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "7"}], "+", 
        RowBox[{"2", " ", "m"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5"}], "+", 
        RowBox[{"2", " ", "m"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "9"}], "+", 
        RowBox[{"4", " ", "k"}], "+", 
        RowBox[{"2", " ", "m"}]}], ")"}], " ", 
      RowBox[{"F", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], "+", "m"}], ",", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "k"}], ",", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "j"}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "p"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "7"}], "+", 
        RowBox[{"2", " ", "m"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5"}], "+", 
        RowBox[{"2", " ", "m"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"2", " ", "m"}]}], ")"}], " ", 
      RowBox[{"F", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "+", "m"}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "k"}], ",", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "j"}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "p"}]}], "]"}]}]}], "\[Equal]", 
    RowBox[{
     RowBox[{"dfj", "[", 
      RowBox[{"m", ",", "k", ",", "j", ",", "p"}], "]"}], "+", 
     RowBox[{"dfp", "[", 
      RowBox[{"m", ",", "k", ",", "j", ",", "p"}], "]"}]}]}], "/.", 
   RowBox[{"F", "\[Rule]", "f"}]}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.810012921996786*^9, 3.810012932632464*^9}, {
   3.810013025659938*^9, 3.810013081897463*^9}, {3.810013123905384*^9, 
   3.8100131269053793`*^9}, 3.8103546170496397`*^9, {3.810354910243561*^9, 
   3.8103549178092957`*^9}, 3.810355791785112*^9},
 CellLabel->"In[34]:=",ExpressionUUID->"5e9e5bb9-ef72-4081-bf86-5fd034454e04"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQBmKHaa8+sya/cbwbuECRDUjrlRrMAtEbklffAdFd/42q
2IH0JwvGZVxAOkO/cRWIXvLBJIAXSHfMd39hAKQPBLK1GgLpvG1aPUZAOkbq
wHIQ7er+xiAKSId9WRkcDaR/WJgeiQGZM39PRhyQjqs4+DwBSEtbayklAem6
FdsngGipKcwbQPTCcAvmVCB9p9/FAUSnd1uH1wNph7cXdoLoiAn3mRuAdNvz
n4Eges2WoCVrQO7NvbodRKvlL7wLopuC1iivBZlvJuEMopW0Hb1B9JcXLuUg
Ws7C1eU/kGZW2/xWI+WNo9tvV25NIK0RnlwBoq2TJYS1gPSNbrWEUCB9Kj4v
PRxIz+B8pBoBpCu/e89uANJ5LG1Sq4A0AEIppGE=
  "],
 CellLabel->"Out[34]=",ExpressionUUID->"78c8997b-ec92-45c3-9389-a6a7b4074c2e"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
FullSimplify checks the identity as an identity of meromorphic functions in \
the variables m, k, j, p. So we now know the identity at points of continuity \
of the meromorphic functions. \
\>", "Section",
 CellChangeTimes->{{3.8100151294688883`*^9, 3.810015146359474*^9}, {
   3.810202022619793*^9, 3.81020202431391*^9}, {3.810560748819302*^9, 
   3.810561050549148*^9}, {3.8105610859916573`*^9, 3.810561154749195*^9}, {
   3.810562998309572*^9, 3.810563045139494*^9}, {3.810563107888842*^9, 
   3.810563194379917*^9}, {3.810563317229363*^9, 3.810563320300207*^9}, {
   3.810609715986805*^9, 3.8106097308827963`*^9}, 
   3.810704205801372*^9},ExpressionUUID->"862c6717-0546-4b44-aa90-\
0392e6f8d1b6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "k"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "k"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "+", 
          RowBox[{"2", " ", "m"}]}], ")"}], " ", 
        RowBox[{"F", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], "+", "m"}], ",", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "k"}], ",", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "j"}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "p"}]}], "]"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "k"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "7"}], "+", 
          RowBox[{"2", " ", "m"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], "+", "k", "+", 
          RowBox[{"2", " ", "m"}]}], ")"}], " ", 
        RowBox[{"F", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], "+", "m"}], ",", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "k"}], ",", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "j"}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "p"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "7"}], "+", 
          RowBox[{"2", " ", "m"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "+", 
          RowBox[{"2", " ", "m"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "9"}], "+", 
          RowBox[{"4", " ", "k"}], "+", 
          RowBox[{"2", " ", "m"}]}], ")"}], " ", 
        RowBox[{"F", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], "+", "m"}], ",", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "k"}], ",", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "j"}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "p"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "7"}], "+", 
          RowBox[{"2", " ", "m"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "+", 
          RowBox[{"2", " ", "m"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "m"}]}], ")"}], " ", 
        RowBox[{"F", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", "m"}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "k"}], ",", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "j"}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "p"}]}], "]"}]}]}], "\[Equal]", 
      RowBox[{
       RowBox[{"dfj", "[", 
        RowBox[{"m", ",", "k", ",", "j", ",", "p"}], "]"}], "+", 
       RowBox[{"dfp", "[", 
        RowBox[{"m", ",", "k", ",", "j", ",", "p"}], "]"}]}]}], "/.", 
     RowBox[{"F", "\[Rule]", "f"}]}], "//", "FullSimplify"}], ",", 
   RowBox[{"{", 
    RowBox[{"j", ",", 
     RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"p", ",", 
     RowBox[{"-", "2"}], ",", "2"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.810101574665495*^9, 3.810101593985236*^9}, {
   3.810101632755088*^9, 3.8101016520571337`*^9}, {3.8101017160587606`*^9, 
   3.810101717136856*^9}, {3.810101769091662*^9, 3.810101770178958*^9}, {
   3.8101018938338003`*^9, 3.8101019009045677`*^9}, {3.810354958128244*^9, 
   3.810354961134927*^9}, 3.810355813254834*^9, {3.810704552336186*^9, 
   3.810704567455101*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"58d86d40-ed2a-4a0a-ac4a-4d1f8d9e9237"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"True", ",", "True", ",", "True", ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"True", ",", "True", ",", "True", ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"True", ",", "True", ",", "True", ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"True", ",", "True", ",", "True", ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"True", ",", "True", ",", "True", ",", "True", ",", "True"}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.810101655486041*^9, 3.810101720188383*^9, 3.810101772063999*^9, 
   3.8101019065093317`*^9, 3.8101044212637663`*^9, 3.810104643544757*^9, 
   3.8101856125761957`*^9, 3.810187938758582*^9, 3.810190886978919*^9, {
   3.810194261040319*^9, 3.810194275354506*^9}, 3.810198694296516*^9, 
   3.810199364552496*^9, 3.810201878858201*^9, 3.810202764342898*^9, 
   3.810203013406909*^9, 3.810207775354312*^9, 3.810208263325955*^9, 
   3.810261694836186*^9, 3.8102624833608637`*^9, 3.8102630757331553`*^9, 
   3.810263700649724*^9, 3.8103544714781933`*^9, 3.810354968974395*^9, 
   3.8103554908785677`*^9, 3.8103557466238422`*^9, 3.810355816873116*^9, 
   3.810356162627308*^9, 3.810523691182404*^9, 3.810609011798601*^9, 
   3.810609251589732*^9, 3.810610123229383*^9, 3.810611361007311*^9, 
   3.810700040900371*^9, 3.810704196531249*^9, {3.810704560130621*^9, 
   3.810704569278275*^9}, 3.8107057202800694`*^9, 3.810788580720819*^9, 
   3.8108735642961903`*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"9614e903-6f0a-48ff-9784-4d8d0f7e343a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Let m\[GreaterEqual]k\[GreaterEqual]2. The key identity holds. We sum the key \
identity over all j and p. There are only finitely many terms. The right hand \
side cancels by telescoping.  We get a recursion for sum[m,k], where sum[m,k] \
is the sum over j, p
of f[m,k,j,p] . We check below that our guessed answer fF satisfies the same \
recursion. So we get a proof of our guess as soon as we have enough initial \
cases checked. Our guess:\
\>", "Section",
 CellChangeTimes->{{3.810008229443419*^9, 3.810008434145607*^9}, {
   3.810008490019951*^9, 3.810008500637681*^9}, {3.810008533291554*^9, 
   3.810008612089303*^9}, {3.81000873066894*^9, 3.810008735598549*^9}, {
   3.810010181529125*^9, 3.810010244797553*^9}, {3.810011482112925*^9, 
   3.810011486777877*^9}, {3.810015188513833*^9, 3.810015193265263*^9}, {
   3.810024066052369*^9, 3.810024115689749*^9}, {3.810025072517745*^9, 
   3.810025105005878*^9}, {3.8100251578581543`*^9, 3.810025179953648*^9}, {
   3.8100252180663443`*^9, 3.810025372679283*^9}, {3.810026201959177*^9, 
   3.810026206181871*^9}, 3.810026258711403*^9, 3.810026328136683*^9, {
   3.810026421084457*^9, 3.8100265008466673`*^9}, {3.8100272638696632`*^9, 
   3.810027312130124*^9}, {3.810027347311434*^9, 3.810027351752013*^9}, {
   3.810027386791048*^9, 3.8100274263764343`*^9}, {3.8100274682757587`*^9, 
   3.810027480227583*^9}, {3.810094433871155*^9, 3.8100945198286448`*^9}, {
   3.810094567307592*^9, 3.810094628222254*^9}, {3.810094682386072*^9, 
   3.810094685004637*^9}, {3.810095705303496*^9, 3.8100957730769453`*^9}, {
   3.810096880752211*^9, 3.810096886127043*^9}, {3.810097826049747*^9, 
   3.81009792813615*^9}, {3.8100980043911943`*^9, 3.8100980133587303`*^9}, {
   3.810098061789481*^9, 3.810098110816052*^9}, 3.8100985642452183`*^9, {
   3.8100985950253353`*^9, 3.81009860088846*^9}, {3.8101048934820957`*^9, 
   3.810104914241123*^9}, {3.810105673121316*^9, 3.8101056740798063`*^9}, {
   3.810106524376094*^9, 3.810106525549474*^9}, 3.8101777773894577`*^9, {
   3.810177811215066*^9, 3.810177826606051*^9}, {3.810182880165248*^9, 
   3.810182899534634*^9}, {3.810182946381927*^9, 3.810183056902225*^9}, {
   3.8101869961691837`*^9, 3.810187000969056*^9}, {3.810193768021143*^9, 
   3.810193774631175*^9}, {3.810194607023292*^9, 3.810194612607547*^9}, {
   3.810195023697308*^9, 3.810195090862949*^9}, {3.81019513152703*^9, 
   3.810195156429063*^9}, {3.810195346967264*^9, 3.810195350662464*^9}, {
   3.810196060832305*^9, 3.8101963390487547`*^9}, {3.810196438167511*^9, 
   3.810196689375992*^9}, {3.8101967298050213`*^9, 3.810196759760851*^9}, {
   3.810196854245335*^9, 3.8101969383943253`*^9}, 3.810261955727022*^9, {
   3.81026261169696*^9, 3.810262620535798*^9}, {3.810264710174041*^9, 
   3.81026471806181*^9}, {3.810353987566885*^9, 3.810354021045022*^9}, {
   3.810354056393465*^9, 3.8103540833223343`*^9}, {3.8103541283551483`*^9, 
   3.810354154168252*^9}, {3.81035420033079*^9, 3.810354204850634*^9}, {
   3.81035425823414*^9, 3.81035431810804*^9}, {3.8103550729684267`*^9, 
   3.810355073698028*^9}, {3.810563576816581*^9, 3.810563597574876*^9}, {
   3.8105680993049917`*^9, 3.810568104695065*^9}, {3.810568249977934*^9, 
   3.81056837737993*^9}, {3.810609371661118*^9, 3.810609400369437*^9}, {
   3.8106097794206553`*^9, 3.810609780836196*^9}, {3.8106112835649233`*^9, 
   3.810611289467133*^9}, {3.810705839943465*^9, 
   3.810705878251523*^9}},ExpressionUUID->"a38baed9-31ea-48ca-a960-\
46fc9364de4d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fF", "[", 
   RowBox[{"m_", ",", "k_", ",", "___"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], "^", "m"}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "m"}], "+", "1"}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{"m", "-", "k"}], ")"}]}], "+", "1"}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8100074487763557`*^9, 3.8100074779088173`*^9}, 
   3.810007523985536*^9, {3.81019081099922*^9, 3.810190817734256*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"cc19f3ee-3fb2-4857-a1bb-e7ad2bda3b29"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"lhsf", "/.", 
  RowBox[{"F", "\[Rule]", "fF"}]}]], "Input",
 CellChangeTimes->{{3.81000744383528*^9, 3.810007443838368*^9}, {
   3.810201135077894*^9, 3.810201155379416*^9}, {3.810201485193218*^9, 
   3.8102014864308043`*^9}, 3.8102027843572083`*^9},
 CellLabel->"In[37]:=",ExpressionUUID->"30c6b5e3-bab8-4c48-8762-43d4690c6bf0"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{
      RowBox[{"-", "4"}], "+", "m"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", "k"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "k"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "m"}], ")"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "5"}], "+", 
      RowBox[{"2", " ", "m"}]}], ")"}]}], 
   RowBox[{"1", "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "k"}], "+", "m"}], ")"}]}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", "m"}]], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "m"}], ")"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "7"}], "+", 
      RowBox[{"2", " ", "m"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "5"}], "+", 
      RowBox[{"2", " ", "m"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", 
      RowBox[{"2", " ", "m"}]}], ")"}]}], 
   RowBox[{"1", "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "k"}], "+", "m"}], ")"}]}]}]], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{
      RowBox[{"-", "3"}], "+", "m"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "k"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "m"}], ")"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "7"}], "+", 
      RowBox[{"2", " ", "m"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "6"}], "+", "k", "+", 
      RowBox[{"2", " ", "m"}]}], ")"}]}], 
   RowBox[{"1", "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "k"}], "+", "m"}], ")"}]}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{
      RowBox[{"-", "2"}], "+", "m"}]], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "m"}], ")"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "7"}], "+", 
      RowBox[{"2", " ", "m"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "5"}], "+", 
      RowBox[{"2", " ", "m"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "9"}], "+", 
      RowBox[{"4", " ", "k"}], "+", 
      RowBox[{"2", " ", "m"}]}], ")"}]}], 
   RowBox[{"1", "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "k"}], "+", "m"}], ")"}]}]}]]}]], "Output",
 CellChangeTimes->{
  3.810007532884713*^9, 3.810010296547256*^9, 3.810016209721819*^9, 
   3.810022704106881*^9, 3.810022740138261*^9, 3.8100281618142242`*^9, 
   3.8101010583776217`*^9, 3.8101023123431473`*^9, 3.8101044174566174`*^9, 
   3.810104638132821*^9, 3.81018560750976*^9, 3.810187933454224*^9, 
   3.810190881807378*^9, 3.810194246049815*^9, 3.810198655566957*^9, 
   3.810199358189725*^9, {3.8102011564492188`*^9, 3.810201170431378*^9}, 
   3.8102014885848007`*^9, 3.8102018735242167`*^9, {3.810202757921706*^9, 
   3.810202786698415*^9}, 3.810203008301764*^9, 3.8102077698545437`*^9, 
   3.810208258221072*^9, 3.810262025862438*^9, 3.810262483616764*^9, 
   3.810263076050235*^9, 3.810263700919598*^9, 3.81035447179126*^9, 
   3.810355101748705*^9, 3.8103554912040663`*^9, 3.810355746945107*^9, 
   3.8103561629278507`*^9, 3.810523691502157*^9, 3.810609012064666*^9, 
   3.8106092518557043`*^9, 3.8106101235015497`*^9, 3.810611361314519*^9, 
   3.810700041187302*^9, 3.81070419682136*^9, 3.810705720557618*^9, 
   3.810788581064842*^9, 3.810873564371623*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"df0a08c3-586f-4929-a80c-77ec84ce4004"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", "%", "]"}]], "Input",
 CellChangeTimes->{{3.810007539326034*^9, 3.810007546252101*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"5536eb49-b867-444f-a3c4-073a9647c6a8"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQBmLzIwn2zMlvHO+YCU1nAdKqMRZV7EB61gyWZVxA+svM
1lUg+pC9dQAvkJ5g7fvCAEjLxPG0GgJphaX6PUZAel3m0eUgmqnso0EUkI7Y
sT44Gkg/fGd1JAZI73txKCMOSM+r/dSfAKRXOB9/DqJZN787lQikt6w+/glE
x/EbKSUB6bQJ+yaA6G+GN6eA6He3uTaA6Im1NsypQDrsr7sDiNb9bd1YD9Kv
V7ILRCv8bWRpANKXrs8NAtOMv5asAdKT53h/AdFLPqWprAXSVTPjXED0X9G4
ChB9u73A9T+Q/uHb/E4j5Y2j2M1qHk0g/aGsoBJE90zTEtEC0o6paomhQFpk
66yMcCC92khIPQJIf+xfNKcBSMe59UivAtIAfU+qSQ==
  "],
 CellLabel->"Out[38]=",ExpressionUUID->"c5654fbd-7cb9-4ed0-834f-846b34339a7f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Put", "Section",
 CellChangeTimes->{{3.810008229443419*^9, 3.810008434145607*^9}, {
   3.810008490019951*^9, 3.810008500637681*^9}, {3.810008533291554*^9, 
   3.810008612089303*^9}, {3.81000873066894*^9, 3.810008735598549*^9}, {
   3.810010181529125*^9, 3.810010244797553*^9}, {3.810011482112925*^9, 
   3.810011486777877*^9}, {3.810015188513833*^9, 3.810015193265263*^9}, {
   3.810024066052369*^9, 3.810024115689749*^9}, {3.810025072517745*^9, 
   3.810025105005878*^9}, {3.8100251578581543`*^9, 3.810025179953648*^9}, {
   3.8100252180663443`*^9, 3.810025372679283*^9}, {3.810026201959177*^9, 
   3.810026206181871*^9}, 3.810026258711403*^9, 3.810026328136683*^9, {
   3.810026421084457*^9, 3.8100265008466673`*^9}, {3.8100272638696632`*^9, 
   3.810027312130124*^9}, {3.810027347311434*^9, 3.810027351752013*^9}, {
   3.810027386791048*^9, 3.8100274263764343`*^9}, {3.8100274682757587`*^9, 
   3.810027480227583*^9}, {3.810094433871155*^9, 3.8100945198286448`*^9}, {
   3.810094567307592*^9, 3.810094628222254*^9}, {3.810094682386072*^9, 
   3.810094685004637*^9}, {3.810095705303496*^9, 3.8100957730769453`*^9}, {
   3.810096880752211*^9, 3.810096886127043*^9}, {3.810097826049747*^9, 
   3.81009792813615*^9}, {3.8100980043911943`*^9, 3.8100980133587303`*^9}, {
   3.810098061789481*^9, 3.810098110816052*^9}, {3.810098338662005*^9, 
   3.810098415848507*^9}, {3.810100723868741*^9, 3.81010080084373*^9}, {
   3.810102468338153*^9, 3.810102582532517*^9}, {3.810102636776804*^9, 
   3.810102660616536*^9}, {3.8101027243522797`*^9, 3.810102777118786*^9}, {
   3.810105049048609*^9, 3.810105174109002*^9}, {3.810105284948646*^9, 
   3.8101052987710857`*^9}, {3.810177902944889*^9, 3.810177934814351*^9}, {
   3.810181641188414*^9, 3.81018174962838*^9}, {3.8101817870684767`*^9, 
   3.810181910805184*^9}, {3.8101943076003523`*^9, 3.81019431258641*^9}, {
   3.810194762421815*^9, 3.8101947821415787`*^9}, {3.8101968035623913`*^9, 
   3.8101968062502832`*^9}, {3.81019812355394*^9, 3.810198128807719*^9}, {
   3.810199255231792*^9, 3.8101993050001163`*^9}, {3.810201253658749*^9, 
   3.810201257624511*^9}, {3.8102020462495317`*^9, 3.810202047849188*^9}, 
   3.810262068070467*^9, {3.810262175904216*^9, 3.810262216444211*^9}, {
   3.810262290381444*^9, 3.810262296789433*^9}, {3.8102652041997347`*^9, 
   3.810265238889976*^9}, {3.810354347920781*^9, 3.8103543781485023`*^9}, {
   3.810568485512917*^9, 3.810568583149295*^9}, {3.8105686965189133`*^9, 
   3.8105687309769506`*^9}, {3.810609510785013*^9, 3.810609585035101*^9}, {
   3.810609831641531*^9, 3.810609834006647*^9}, {3.810609961197674*^9, 
   3.8106099671296473`*^9}},ExpressionUUID->"08a0bf71-1d88-4a04-bc01-\
9451ad3021a1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"rel", "[", "k_", "]"}], "=", 
  RowBox[{"lhsf", "/.", 
   RowBox[{
    RowBox[{"F", "[", 
     RowBox[{"a_", ",", "b_", ",", "__"}], "]"}], "\[Rule]", 
    RowBox[{"sum", "[", 
     RowBox[{"a", ",", "b"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8101981350647783`*^9, 3.8101981887344837`*^9}, {
  3.810198235825338*^9, 3.81019832227492*^9}, {3.810199431737385*^9, 
  3.810199437368067*^9}, {3.810201576643647*^9, 3.810201577769588*^9}, {
  3.810202946348778*^9, 3.810202958491699*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"76ac8f46-5d1e-46c4-b0ab-3416499468e3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"4", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "3"}], "+", "k"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "k"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "5"}], "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "4"}], "+", "m"}], ",", 
     RowBox[{
      RowBox[{"-", "4"}], "+", "k"}]}], "]"}]}], "+", 
  RowBox[{"4", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "k"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "7"}], "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "6"}], "+", "k", "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], "+", "m"}], ",", 
     RowBox[{
      RowBox[{"-", "3"}], "+", "k"}]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "7"}], "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "5"}], "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "9"}], "+", 
     RowBox[{"4", " ", "k"}], "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], "+", "m"}], ",", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "k"}]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "7"}], "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "5"}], "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "3"}], "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "+", "m"}], ",", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "k"}]}], "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.810198288106885*^9, 3.810198324265341*^9, 3.810198694411249*^9, 
   3.8101993646036863`*^9, 3.8101994389476852`*^9, 3.810201581707519*^9, 
   3.810201879035111*^9, 3.8102027645119047`*^9, {3.8102029479772367`*^9, 
   3.810202960340774*^9}, 3.81020301358386*^9, 3.8102077754286633`*^9, 
   3.8102082633937893`*^9, 3.810262483662962*^9, 3.810263076106938*^9, 
   3.81026370096241*^9, 3.810354471855637*^9, 3.810355127280837*^9, 
   3.810355491251545*^9, 3.8103557470021772`*^9, 3.810356162975511*^9, 
   3.810523691559313*^9, 3.8106090121175337`*^9, 3.810609251902141*^9, 
   3.810610123545693*^9, 3.810611361364357*^9, 3.8107000412337513`*^9, 
   3.810704196873335*^9, 3.810705720596057*^9, 3.8107885811276503`*^9, 
   3.8108735644164257`*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"5c0abe4b-6eb3-4ecd-8ee8-2567dea3a131"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["The rel[k] vanish for m\[GreaterEqual]k\[GreaterEqual]2. ", "Section",
 CellChangeTimes->{{3.810008229443419*^9, 3.810008434145607*^9}, {
   3.810008490019951*^9, 3.810008500637681*^9}, {3.810008533291554*^9, 
   3.810008612089303*^9}, {3.81000873066894*^9, 3.810008735598549*^9}, {
   3.810010181529125*^9, 3.810010244797553*^9}, {3.810011482112925*^9, 
   3.810011486777877*^9}, {3.810015188513833*^9, 3.810015193265263*^9}, {
   3.810024066052369*^9, 3.810024115689749*^9}, {3.810025072517745*^9, 
   3.810025105005878*^9}, {3.8100251578581543`*^9, 3.810025179953648*^9}, {
   3.8100252180663443`*^9, 3.810025372679283*^9}, {3.810026201959177*^9, 
   3.810026206181871*^9}, 3.810026258711403*^9, 3.810026328136683*^9, {
   3.810026421084457*^9, 3.8100265008466673`*^9}, {3.8100272638696632`*^9, 
   3.810027312130124*^9}, {3.810027347311434*^9, 3.810027351752013*^9}, {
   3.810027386791048*^9, 3.8100274263764343`*^9}, {3.8100274682757587`*^9, 
   3.810027480227583*^9}, {3.810094433871155*^9, 3.8100945198286448`*^9}, {
   3.810094567307592*^9, 3.810094628222254*^9}, {3.810094682386072*^9, 
   3.810094685004637*^9}, {3.810095705303496*^9, 3.8100957730769453`*^9}, {
   3.810096880752211*^9, 3.810096886127043*^9}, {3.810097826049747*^9, 
   3.81009792813615*^9}, {3.8100980043911943`*^9, 3.8100980133587303`*^9}, {
   3.810098061789481*^9, 3.810098110816052*^9}, {3.810098338662005*^9, 
   3.810098415848507*^9}, {3.810100723868741*^9, 3.81010080084373*^9}, {
   3.810102468338153*^9, 3.810102582532517*^9}, {3.810102636776804*^9, 
   3.810102660616536*^9}, {3.8101027243522797`*^9, 3.810102777118786*^9}, {
   3.810105049048609*^9, 3.810105174109002*^9}, {3.810105284948646*^9, 
   3.8101052987710857`*^9}, {3.810177902944889*^9, 3.810177934814351*^9}, {
   3.810181641188414*^9, 3.81018174962838*^9}, {3.8101817870684767`*^9, 
   3.810181910805184*^9}, {3.8101943076003523`*^9, 3.81019431258641*^9}, {
   3.810194762421815*^9, 3.8101947821415787`*^9}, {3.8101968035623913`*^9, 
   3.8101968062502832`*^9}, {3.81019812355394*^9, 3.810198128807719*^9}, {
   3.810199255231792*^9, 3.8101993050001163`*^9}, {3.810201253658749*^9, 
   3.810201257624511*^9}, {3.8102020462495317`*^9, 3.810202047849188*^9}, 
   3.810262068070467*^9, {3.810262175904216*^9, 3.810262216444211*^9}, {
   3.810262290381444*^9, 3.810262296789433*^9}, {3.810264293515007*^9, 
   3.810264330279695*^9}, {3.810355904450727*^9, 3.81035594200781*^9}, {
   3.810356013408061*^9, 3.810356021936632*^9}, 
   3.810609880901409*^9},ExpressionUUID->"158db978-e369-4056-b716-\
e9e5ea675242"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rel", "[", "5", "]"}]], "Input",
 CellChangeTimes->{{3.810198766194475*^9, 3.810198770523773*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"2849031e-af1e-410b-aaf8-4aac1304a121"],

Cell[BoxData[
 RowBox[{
  RowBox[{"24", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "5"}], "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "4"}], "+", "m"}], ",", "1"}], "]"}]}], "+", 
  RowBox[{"12", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "7"}], "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], "+", "m"}], ",", "2"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "7"}], "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "5"}], "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"11", "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], "+", "m"}], ",", "3"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "7"}], "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "5"}], "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "3"}], "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "+", "m"}], ",", "4"}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.81019877192059*^9, 3.810199364626627*^9, 
  3.810199445213523*^9, 3.810201587765543*^9, 3.810201879052146*^9, 
  3.810202764531921*^9, 3.810202964130623*^9, 3.8102030136006393`*^9, 
  3.810207775446192*^9, 3.8102082634081373`*^9, 3.810262483677878*^9, 
  3.810263076120422*^9, 3.810263700977743*^9, 3.8103544718679743`*^9, 
  3.810355132995661*^9, 3.8103554912646713`*^9, 3.810355747023334*^9, 
  3.8103561629899263`*^9, 3.810523691573997*^9, 3.8106090121565027`*^9, 
  3.8106092519152727`*^9, 3.810610123558943*^9, 3.810611361380351*^9, 
  3.8107000412477283`*^9, 3.810704196884906*^9, 3.810705720608848*^9, 
  3.810788581142123*^9, 3.8108735644303913`*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"0e6eaaeb-b266-42e7-8686-6ac1020ea9db"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rel", "[", "4", "]"}]], "Input",
 CellChangeTimes->{{3.8101983275565023`*^9, 3.810198334649199*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"12de3496-aacf-4093-85db-8177c468c23e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"8", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "5"}], "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "4"}], "+", "m"}], ",", "0"}], "]"}]}], "+", 
  RowBox[{"8", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "7"}], "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], "+", "m"}], ",", "1"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "7"}], "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "5"}], "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"7", "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], "+", "m"}], ",", "2"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "7"}], "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "5"}], "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "3"}], "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "+", "m"}], ",", "3"}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.810198336117741*^9, 3.810198694423871*^9, 
  3.810199364654348*^9, 3.8101994485794563`*^9, 3.810201590624476*^9, 
  3.810201879089114*^9, 3.8102027645713663`*^9, 3.810202967035777*^9, 
  3.810203013638592*^9, 3.810207775485238*^9, 3.8102082634349194`*^9, 
  3.810262483709302*^9, 3.8102630761590776`*^9, 3.810263701009033*^9, 
  3.81035447191376*^9, 3.810355137121018*^9, 3.810355491298751*^9, 
  3.810355747061655*^9, 3.8103561630247*^9, 3.810523691618664*^9, 
  3.810609012171191*^9, 3.81060925194807*^9, 3.8106101235853167`*^9, 
  3.810611361414474*^9, 3.8107000412833767`*^9, 3.8107041969255657`*^9, 
  3.8107057206356773`*^9, 3.810788581187111*^9, 3.810873564462302*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"79d3b759-ecb2-4cf8-9090-219d944e6446"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rel", "[", "3", "]"}]], "Input",
 CellChangeTimes->{{3.810198349029027*^9, 3.810198352721136*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"067ccb14-96e5-4dc4-8fbc-89159ac70711"],

Cell[BoxData[
 RowBox[{
  RowBox[{"4", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "7"}], "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "3"}], "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], "+", "m"}], ",", "0"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "7"}], "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "5"}], "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"3", "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], "+", "m"}], ",", "1"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "7"}], "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "5"}], "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "3"}], "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "+", "m"}], ",", "2"}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.810198353912718*^9, 3.810198694464138*^9, 
  3.81019936467775*^9, 3.8101994523207407`*^9, 3.8102015940122557`*^9, 
  3.8102018791091537`*^9, 3.81020276458453*^9, 3.810202970442816*^9, 
  3.810203013652873*^9, 3.81020777550156*^9, 3.810208263445005*^9, 
  3.810262483722698*^9, 3.810263076172624*^9, 3.810263701020095*^9, 
  3.810354471934176*^9, 3.8103551418319693`*^9, 3.810355491311438*^9, 
  3.8103557470742702`*^9, 3.8103561630383377`*^9, 3.8105236916332073`*^9, 
  3.810609012208262*^9, 3.8106092519610567`*^9, 3.810610123598352*^9, 
  3.8106113614272013`*^9, 3.8107000412944183`*^9, 3.810704196936542*^9, 
  3.810705720648692*^9, 3.810788581202124*^9, 3.8108735644753923`*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"929fcb89-b515-4b40-a013-6bbca564efcb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rel", "[", "2", "]"}]], "Input",
 CellChangeTimes->{{3.810198356972053*^9, 3.810198360496484*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"27ac1a21-8645-47e7-a8df-850b68b833cd"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "7"}], "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "5"}], "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], "+", "m"}], ",", "0"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "7"}], "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "5"}], "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "3"}], "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "+", "m"}], ",", "1"}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.8101983625088387`*^9, 3.810198694478861*^9, 
  3.8101993647016077`*^9, 3.810199456219775*^9, 3.81020159729161*^9, 
  3.810201879147241*^9, 3.810202764620242*^9, 3.810202973257495*^9, 
  3.810203013690012*^9, 3.810207775541067*^9, 3.810208263473937*^9, 
  3.8102624837564173`*^9, 3.810263076209605*^9, 3.810263701051448*^9, 
  3.810354471983398*^9, 3.810355145701133*^9, 3.810355491354677*^9, 
  3.810355747119835*^9, 3.810356163072249*^9, 3.810523691674629*^9, 
  3.8106090122216997`*^9, 3.810609251994569*^9, 3.810610123625052*^9, 
  3.81061136146246*^9, 3.810700041328142*^9, 3.810704196973299*^9, 
  3.810705720677515*^9, 3.810788581241424*^9, 3.81087356450674*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"23af3598-deaa-4d7c-93a3-decc512d5fa6"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Recall that fF satisfies the same recurrence. Indeed:", "Section",
 CellChangeTimes->{{3.810008229443419*^9, 3.810008434145607*^9}, {
   3.810008490019951*^9, 3.810008500637681*^9}, {3.810008533291554*^9, 
   3.810008612089303*^9}, {3.81000873066894*^9, 3.810008735598549*^9}, {
   3.810010181529125*^9, 3.810010244797553*^9}, {3.810011482112925*^9, 
   3.810011486777877*^9}, {3.810015188513833*^9, 3.810015193265263*^9}, {
   3.810024066052369*^9, 3.810024115689749*^9}, {3.810025072517745*^9, 
   3.810025105005878*^9}, {3.8100251578581543`*^9, 3.810025179953648*^9}, {
   3.8100252180663443`*^9, 3.810025372679283*^9}, {3.810026201959177*^9, 
   3.810026206181871*^9}, 3.810026258711403*^9, 3.810026328136683*^9, {
   3.810026421084457*^9, 3.8100265008466673`*^9}, {3.8100272638696632`*^9, 
   3.810027312130124*^9}, {3.810027347311434*^9, 3.810027351752013*^9}, {
   3.810027386791048*^9, 3.8100274263764343`*^9}, {3.8100274682757587`*^9, 
   3.810027480227583*^9}, {3.810094433871155*^9, 3.8100945198286448`*^9}, {
   3.810094567307592*^9, 3.810094628222254*^9}, {3.810094682386072*^9, 
   3.810094685004637*^9}, {3.810095705303496*^9, 3.8100957730769453`*^9}, {
   3.810096880752211*^9, 3.810096886127043*^9}, {3.810097826049747*^9, 
   3.81009792813615*^9}, {3.8100980043911943`*^9, 3.8100980133587303`*^9}, {
   3.810098061789481*^9, 3.810098110816052*^9}, {3.810098338662005*^9, 
   3.810098415848507*^9}, {3.810100723868741*^9, 3.81010080084373*^9}, {
   3.810102468338153*^9, 3.810102582532517*^9}, {3.810102636776804*^9, 
   3.810102660616536*^9}, {3.8101027243522797`*^9, 3.810102777118786*^9}, {
   3.810105049048609*^9, 3.810105174109002*^9}, {3.810105284948646*^9, 
   3.8101052987710857`*^9}, {3.810177902944889*^9, 3.810177934814351*^9}, {
   3.810181641188414*^9, 3.81018174962838*^9}, {3.8101817870684767`*^9, 
   3.810181910805184*^9}, {3.8101943076003523`*^9, 3.81019431258641*^9}, {
   3.810194762421815*^9, 3.8101947821415787`*^9}, {3.8101968035623913`*^9, 
   3.8101968062502832`*^9}, {3.81019812355394*^9, 3.810198128807719*^9}, {
   3.810199255231792*^9, 3.8101993050001163`*^9}, {3.810201253658749*^9, 
   3.810201257624511*^9}, {3.8102020462495317`*^9, 3.810202047849188*^9}, 
   3.810262068070467*^9, {3.810262175904216*^9, 3.810262216444211*^9}, {
   3.810262290381444*^9, 3.810262296789433*^9}, {3.810264293515007*^9, 
   3.810264330279695*^9}, {3.810355904450727*^9, 3.81035594200781*^9}, {
   3.810356013408061*^9, 3.810356021936632*^9}, {3.8106099870368834`*^9, 
   3.810610005188579*^9}},ExpressionUUID->"e7ac7459-0dd7-4feb-be0e-\
46117682b3f7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"rel", "[", "i", "]"}], "/.", 
    RowBox[{"sum", "\[Rule]", "fF"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "2", ",", "4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.810198540634141*^9, 3.810198621855557*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"6d162543-cdba-4abb-8bb4-90e345d33370"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", "m"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "m"}], ")"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "7"}], "+", 
        RowBox[{"2", " ", "m"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5"}], "+", 
        RowBox[{"2", " ", "m"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"2", " ", "m"}]}], ")"}]}], 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "m"}], ")"}]}]}]], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{
       RowBox[{"-", "2"}], "+", "m"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "7"}], "+", 
       RowBox[{"2", " ", "m"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5"}], "+", 
       RowBox[{"2", " ", "m"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "m"}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"4", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{
       RowBox[{"-", "3"}], "+", "m"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "7"}], "+", 
       RowBox[{"2", " ", "m"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"2", " ", "m"}]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", "m"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "m"}], ")"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "7"}], "+", 
        RowBox[{"2", " ", "m"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5"}], "+", 
        RowBox[{"2", " ", "m"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"2", " ", "m"}]}], ")"}]}], 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "m"}], ")"}]}]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{
        RowBox[{"-", "2"}], "+", "m"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "m"}], ")"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "7"}], "+", 
        RowBox[{"2", " ", "m"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5"}], "+", 
        RowBox[{"2", " ", "m"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"2", " ", "m"}]}], ")"}]}], 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "m"}], ")"}]}]}]]}], ",", 
   RowBox[{
    RowBox[{"8", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{
       RowBox[{"-", "4"}], "+", "m"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5"}], "+", 
       RowBox[{"2", " ", "m"}]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", "m"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "m"}], ")"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "7"}], "+", 
        RowBox[{"2", " ", "m"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5"}], "+", 
        RowBox[{"2", " ", "m"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"2", " ", "m"}]}], ")"}]}], 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "m"}], ")"}]}]}]], "+", 
    FractionBox[
     RowBox[{"8", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{
        RowBox[{"-", "3"}], "+", "m"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "m"}], ")"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "7"}], "+", 
        RowBox[{"2", " ", "m"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        RowBox[{"2", " ", "m"}]}], ")"}]}], 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "m"}], ")"}]}]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{
        RowBox[{"-", "2"}], "+", "m"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "m"}], ")"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "7"}], "+", 
        RowBox[{"2", " ", "m"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5"}], "+", 
        RowBox[{"2", " ", "m"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"7", "+", 
        RowBox[{"2", " ", "m"}]}], ")"}]}], 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "m"}], ")"}]}]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.810199364725148*^9, 3.810199492461368*^9, 
  3.810201879169445*^9, 3.810202764638451*^9, 3.810203013705422*^9, 
  3.810207775561399*^9, 3.8102082634861193`*^9, 3.810262483771365*^9, 
  3.810263076224238*^9, 3.810263701066248*^9, 3.810354472002798*^9, 
  3.810355318627265*^9, 3.810355491381641*^9, 3.810355747140901*^9, 
  3.810356163086187*^9, 3.8105236916954*^9, 3.810609012263389*^9, 
  3.810609252009532*^9, 3.810610123639351*^9, 3.810611361478499*^9, 
  3.8107000413426456`*^9, 3.810704196986066*^9, 3.810705720691231*^9, 
  3.8107885812585783`*^9, 3.810873564520637*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"57251ecc-e995-4f2a-b6c7-2f2124f4003a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"%", "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.810199524552516*^9, 3.810199532012513*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"0e0a9134-cd3c-4b61-a242-dc23406ccf7a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.8101995334488897`*^9, 3.810201879210579*^9, 
  3.810202764679216*^9, 3.810203013741529*^9, 3.8102077756045322`*^9, 
  3.810208263515016*^9, 3.810262483805873*^9, 3.810263076263575*^9, 
  3.810263701101994*^9, 3.810354472042645*^9, 3.8103553239872723`*^9, 
  3.8103554914294653`*^9, 3.810355747178968*^9, 3.810356163119441*^9, 
  3.810523691737906*^9, 3.810609012278857*^9, 3.810609252046129*^9, 
  3.8106101236669703`*^9, 3.810611361516128*^9, 3.8107000413763323`*^9, 
  3.8107041970240593`*^9, 3.810705720718061*^9, 3.810788581301085*^9, 
  3.810873564554446*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"4fd93173-78b5-4b3a-a1c1-0af0caf80241"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
If we know sum[m-2,0] for m\[GreaterEqual]2 then rel[2]==0 gives sum[m-1,1] \
for m\[GreaterEqual]2. And so on.
So we actually only need the case k=0 to conclude that sum[m,k] equals \
fF[m,k] for m\[GreaterEqual]k\[GreaterEqual]0. Mathematica confirms the case \
k=0 :\
\>", "Section",
 CellChangeTimes->{{3.810008229443419*^9, 3.810008434145607*^9}, {
   3.810008490019951*^9, 3.810008500637681*^9}, {3.810008533291554*^9, 
   3.810008612089303*^9}, {3.81000873066894*^9, 3.810008735598549*^9}, {
   3.810010181529125*^9, 3.810010244797553*^9}, {3.810011482112925*^9, 
   3.810011486777877*^9}, {3.810015188513833*^9, 3.810015193265263*^9}, {
   3.810024066052369*^9, 3.810024115689749*^9}, {3.810025072517745*^9, 
   3.810025105005878*^9}, {3.8100251578581543`*^9, 3.810025179953648*^9}, {
   3.8100252180663443`*^9, 3.810025372679283*^9}, {3.810026201959177*^9, 
   3.810026206181871*^9}, 3.810026258711403*^9, 3.810026328136683*^9, {
   3.810026421084457*^9, 3.8100265008466673`*^9}, {3.8100272638696632`*^9, 
   3.810027312130124*^9}, {3.810027347311434*^9, 3.810027351752013*^9}, {
   3.810027386791048*^9, 3.8100274263764343`*^9}, {3.8100274682757587`*^9, 
   3.810027480227583*^9}, {3.810094433871155*^9, 3.8100945198286448`*^9}, {
   3.810094567307592*^9, 3.810094628222254*^9}, {3.810094682386072*^9, 
   3.810094685004637*^9}, {3.810095705303496*^9, 3.8100957730769453`*^9}, {
   3.810096880752211*^9, 3.810096886127043*^9}, {3.810097826049747*^9, 
   3.81009792813615*^9}, {3.8100980043911943`*^9, 3.8100980133587303`*^9}, {
   3.810098061789481*^9, 3.810098110816052*^9}, {3.810098338662005*^9, 
   3.810098415848507*^9}, {3.810100723868741*^9, 3.81010080084373*^9}, {
   3.810102468338153*^9, 3.810102582532517*^9}, {3.810102636776804*^9, 
   3.810102660616536*^9}, {3.8101027243522797`*^9, 3.810102777118786*^9}, {
   3.810105049048609*^9, 3.810105174109002*^9}, {3.810105284948646*^9, 
   3.8101052987710857`*^9}, {3.810106871146447*^9, 3.810106879033551*^9}, {
   3.81018706667169*^9, 3.810187118156816*^9}, {3.8101905511778183`*^9, 
   3.810190554180427*^9}, {3.810191063942853*^9, 3.810191164276374*^9}, 
   3.810197020852227*^9, {3.8101988998066587`*^9, 3.810198909645227*^9}, {
   3.810198958851912*^9, 3.810198983219116*^9}, 3.810199550420662*^9, {
   3.810199682047339*^9, 3.810199694606845*^9}, {3.810202096169425*^9, 
   3.810202185436735*^9}, {3.810202292040326*^9, 3.810202292976782*^9}, {
   3.8102032462713833`*^9, 3.810203269197166*^9}, {3.810265305667241*^9, 
   3.8102654158649797`*^9}, {3.810355342012538*^9, 3.8103553725577717`*^9}, {
   3.810355409724964*^9, 3.810355422623901*^9}, {3.81035609707145*^9, 
   3.81035609855972*^9}},ExpressionUUID->"87055e81-774a-48d9-b845-\
d61af0d7f920"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"f", "[", 
  RowBox[{"m", ",", "0", ",", "0", ",", "p"}], "]"}]], "Input",
 CellChangeTimes->{{3.810610419701425*^9, 3.810610430025358*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"05b8e4ad-d6ef-4a29-b026-a71a8bc3e880"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], "p"], " ", 
   SuperscriptBox[
    RowBox[{"Binomial", "[", 
     RowBox[{"m", ",", "p"}], "]"}], "2"], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["1", "2"], "+", "m", "-", "p"}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"1", "+", "p"}], "]"}]}], 
  RowBox[{"Gamma", "[", 
   RowBox[{
    FractionBox["1", "2"], "+", "m"}], "]"}]]], "Output",
 CellChangeTimes->{3.810610432729143*^9, 3.8106113615272713`*^9, 
  3.810700041388823*^9, 3.8107041970348377`*^9, 3.810705720729445*^9, 
  3.810788581314376*^9, 3.810873564566853*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"ad9cc5d6-b2e3-45ed-b6d8-11a98d468816"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Sum", "[", 
  RowBox[{
   RowBox[{"f", "[", 
    RowBox[{"m", ",", "0", ",", "0", ",", "p"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"p", ",", "0", ",", "m"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.810106571049506*^9, 3.8101066201802464`*^9}, {
  3.8106105048130836`*^9, 3.810610520657468*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"1273d696-d537-4941-ad88-67fabdd1b9df"],

Cell[BoxData[
 SuperscriptBox[
  RowBox[{"(", 
   RowBox[{"-", "1"}], ")"}], "m"]], "Output",
 CellChangeTimes->{
  3.810106622526246*^9, 3.810185613038796*^9, 3.810187939185854*^9, 
   3.810190888146654*^9, 3.810201879627486*^9, 3.810202765062797*^9, 
   3.810203014156294*^9, 3.810207776049823*^9, 3.8102082638934307`*^9, 
   3.810262484215538*^9, 3.810263076635222*^9, 3.810263701476645*^9, 
   3.8103544725442123`*^9, 3.8103554919170837`*^9, 3.8103557471894617`*^9, 
   3.81035616350819*^9, 3.810523692219509*^9, 3.8106090127021427`*^9, 
   3.8106092520576487`*^9, 3.810610124077507*^9, {3.810610510335021*^9, 
   3.810610522186069*^9}, 3.810611361944154*^9, 3.810700041785954*^9, 
   3.810704197071333*^9, 3.81070572075626*^9, 3.8107885813540697`*^9, 
   3.810873565013261*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"4e72ca83-5fba-4db2-8630-f9f2b28c93da"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"fF", "[", 
  RowBox[{"m", ",", "0"}], "]"}]], "Input",
 CellChangeTimes->{{3.810189911363957*^9, 3.81018992480621*^9}, {
  3.810190849020975*^9, 3.81019085014375*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"8a791894-48d2-4a6e-929a-0f3786a9a43c"],

Cell[BoxData[
 SuperscriptBox[
  RowBox[{"(", 
   RowBox[{"-", "1"}], ")"}], "m"]], "Output",
 CellChangeTimes->{3.810189926002685*^9, 3.8101908521036386`*^9, 
  3.810190888297771*^9, 3.810201879639078*^9, 3.810202765074666*^9, 
  3.8102030141861677`*^9, 3.8102077760629272`*^9, 3.810208263903633*^9, 
  3.810262484226433*^9, 3.810263076645591*^9, 3.810263701487509*^9, 
  3.8103544726488047`*^9, 3.81035549199962*^9, 3.810355747229424*^9, 
  3.81035616352102*^9, 3.8105236923228903`*^9, 3.81060901271375*^9, 
  3.8106092520911694`*^9, 3.810610124088829*^9, 3.8106113619564867`*^9, 
  3.8107000417961807`*^9, 3.810704197082488*^9, 3.8107057207666483`*^9, 
  3.810788581368115*^9, 3.810873565024617*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"c5e7802c-aff5-40d8-b7aa-b4aa70dfe6e2"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["A proof for the case k=0:", "Section",
 CellChangeTimes->{{3.810008229443419*^9, 3.810008434145607*^9}, {
   3.810008490019951*^9, 3.810008500637681*^9}, {3.810008533291554*^9, 
   3.810008612089303*^9}, {3.81000873066894*^9, 3.810008735598549*^9}, {
   3.810010181529125*^9, 3.810010244797553*^9}, {3.810011482112925*^9, 
   3.810011486777877*^9}, {3.810015188513833*^9, 3.810015193265263*^9}, {
   3.810024066052369*^9, 3.810024115689749*^9}, {3.810025072517745*^9, 
   3.810025105005878*^9}, {3.8100251578581543`*^9, 3.810025179953648*^9}, {
   3.8100252180663443`*^9, 3.810025372679283*^9}, {3.810026201959177*^9, 
   3.810026206181871*^9}, 3.810026258711403*^9, 3.810026328136683*^9, {
   3.810026421084457*^9, 3.8100265008466673`*^9}, {3.8100272638696632`*^9, 
   3.810027312130124*^9}, {3.810027347311434*^9, 3.810027351752013*^9}, {
   3.810027386791048*^9, 3.8100274263764343`*^9}, {3.8100274682757587`*^9, 
   3.810027480227583*^9}, {3.810094433871155*^9, 3.8100945198286448`*^9}, {
   3.810094567307592*^9, 3.810094628222254*^9}, {3.810094682386072*^9, 
   3.810094685004637*^9}, {3.810095705303496*^9, 3.8100957730769453`*^9}, {
   3.810096880752211*^9, 3.810096886127043*^9}, {3.810097826049747*^9, 
   3.81009792813615*^9}, {3.8100980043911943`*^9, 3.8100980133587303`*^9}, {
   3.810098061789481*^9, 3.810098110816052*^9}, {3.810098338662005*^9, 
   3.810098415848507*^9}, {3.810100723868741*^9, 3.81010080084373*^9}, {
   3.810102468338153*^9, 3.810102582532517*^9}, {3.810102636776804*^9, 
   3.810102660616536*^9}, {3.8101027243522797`*^9, 3.810102777118786*^9}, {
   3.810105049048609*^9, 3.810105174109002*^9}, {3.810105284948646*^9, 
   3.8101052987710857`*^9}, {3.810106871146447*^9, 3.810106879033551*^9}, {
   3.81018706667169*^9, 3.810187118156816*^9}, {3.810190481123989*^9, 
   3.810190485058888*^9}, {3.8101997229027452`*^9, 
   3.8101997372211523`*^9}},ExpressionUUID->"17d30a04-875e-44c0-b14f-\
0bd91f9acd74"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"f", "[", 
  RowBox[{"m", ",", "0", ",", "0", ",", "p"}], "]"}]], "Input",
 CellChangeTimes->{{3.810973688671156*^9, 3.810973697376718*^9}},
 CellLabel->
  "In[108]:=",ExpressionUUID->"afac7092-5093-48b0-b866-2299d3c2c1b5"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], "p"], " ", 
   SuperscriptBox[
    RowBox[{"Binomial", "[", 
     RowBox[{"m", ",", "p"}], "]"}], "2"], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["1", "2"], "+", "m", "-", "p"}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"1", "+", "p"}], "]"}]}], 
  RowBox[{"Gamma", "[", 
   RowBox[{
    FractionBox["1", "2"], "+", "m"}], "]"}]]], "Output",
 CellChangeTimes->{3.8109737005631323`*^9},
 CellLabel->
  "Out[108]=",ExpressionUUID->"957a173a-8b0b-4c64-87b4-37f6cf24d66b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rec0", "=", 
  RowBox[{"FindRecurrence", "[", 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"m", ",", "0", ",", "0", ",", "p"}], "]"}], ",", "m", ",", "p"}],
    "]"}]}]], "Input",
 CellChangeTimes->{{3.810106681103118*^9, 3.8101067421858997`*^9}, {
   3.810185899432187*^9, 3.810185901924958*^9}, 3.810262447383031*^9},
 CellLabel->"In[49]:=",ExpressionUUID->"ac17ffd2-3385-44fd-8556-38251900047c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "m"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "m"}]}], ")"}], " ", 
     RowBox[{"F", "[", 
      RowBox[{"m", ",", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "p"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "m"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "m"}]}], ")"}], " ", 
     RowBox[{"F", "[", 
      RowBox[{
       RowBox[{"1", "+", "m"}], ",", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "p"}]}], "]"}]}]}], "\[Equal]", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "p"], "[", 
    RowBox[{
     RowBox[{"4", " ", 
      SuperscriptBox["m", "2"], " ", 
      RowBox[{"F", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "+", "m"}], ",", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "p"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", "m"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "m"}]}], ")"}], " ", 
      RowBox[{"F", "[", 
       RowBox[{"m", ",", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "p"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", "m"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "m"}]}], ")"}], " ", 
      RowBox[{"F", "[", 
       RowBox[{"m", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "p"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", "m"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "m"}]}], ")"}], " ", 
      RowBox[{"F", "[", 
       RowBox[{
        RowBox[{"1", "+", "m"}], ",", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "p"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", "m"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "m"}]}], ")"}], " ", 
      RowBox[{"F", "[", 
       RowBox[{
        RowBox[{"1", "+", "m"}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "p"}]}], "]"}]}]}], "]"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.810106743983037*^9, 3.810185613133788*^9, 
  3.810185903615686*^9, 3.8101879392709417`*^9, 3.810190951368662*^9, 
  3.810200188755278*^9, 3.810201879685058*^9, 3.810202765120737*^9, 
  3.810203014249572*^9, 3.8102077761255207`*^9, 3.810208263967587*^9, 
  3.810262484270157*^9, 3.810263076689733*^9, 3.8102637015311737`*^9, 
  3.8103544727019053`*^9, 3.810355492055498*^9, 3.8103557472768*^9, 
  3.81035616357548*^9, 3.810523692381559*^9, 3.8106090127611113`*^9, 
  3.810609252150728*^9, 3.8106101241334143`*^9, 3.8106113620235033`*^9, 
  3.810700041840211*^9, 3.810704197127553*^9, 3.810705720811986*^9, 
  3.810788581432508*^9, 3.81087356507082*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"11b4baf1-fcfd-4c5d-8e05-6e3761d830d7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", "m"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "m"}]}], ")"}], " ", 
    RowBox[{"fF", "[", 
     RowBox[{"m", ",", "0", ",", "0", ",", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "p"}]}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", "m"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "m"}]}], ")"}], " ", 
    RowBox[{"fF", "[", 
     RowBox[{
      RowBox[{"1", "+", "m"}], ",", "0", ",", "0", ",", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "p"}]}], "]"}]}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.810106808517489*^9, 3.810106842245594*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"6d7dbbf6-bb49-41b6-8c94-bf485ee3ba03"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.810106828821883*^9, 3.810106843738386*^9}, 
   3.8101856131488123`*^9, 3.810187939283849*^9, 3.810190951382394*^9, 
   3.810200188817045*^9, 3.8102018796979513`*^9, 3.810202765136078*^9, 
   3.810203014264433*^9, 3.8102077761408587`*^9, 3.8102082639984694`*^9, 
   3.810262484283283*^9, 3.810263076700922*^9, 3.81026370154307*^9, 
   3.8103544727223186`*^9, 3.81035549207683*^9, 3.810355747288535*^9, 
   3.81035616358924*^9, 3.8105236923948307`*^9, 3.810609012775082*^9, 
   3.810609252165408*^9, 3.810610124145927*^9, 3.8106113621441298`*^9, 
   3.810700041851659*^9, 3.810704197138693*^9, 3.810705720823469*^9, 
   3.810788581446065*^9, 3.810873565085738*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"b67bae9d-8d63-40a6-898e-b606d7e25287"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Sum", "[", 
  RowBox[{
   RowBox[{"f", "[", 
    RowBox[{"1", ",", "0", ",", "0", ",", "p"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"p", ",", "0", ",", "1"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.810106571049506*^9, 3.8101066201802464`*^9}, {
  3.810187197065468*^9, 3.8101872019112*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"cd546ee6-796b-415e-a413-37803a0190ac"],

Cell[BoxData[
 RowBox[{"-", "1"}]], "Output",
 CellChangeTimes->{3.810187203226337*^9, 3.810187939304903*^9, 
  3.810190951417367*^9, 3.810200188828512*^9, 3.810201879730435*^9, 
  3.810202765174148*^9, 3.8102030142928867`*^9, 3.81020777617922*^9, 
  3.810208264009385*^9, 3.81026248431496*^9, 3.810263076737952*^9, 
  3.8102637015717783`*^9, 3.81035447275943*^9, 3.810355492123904*^9, 
  3.810355747330257*^9, 3.8103561636166153`*^9, 3.810523692430148*^9, 
  3.810609012810137*^9, 3.810609252199244*^9, 3.8106101241764097`*^9, 
  3.810611362159766*^9, 3.810700041883479*^9, 3.810704197174992*^9, 
  3.810705720848068*^9, 3.8107885814868183`*^9, 3.810873565116529*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"db3a3660-8bca-4093-8d4d-3b156e34094e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"fF", "[", 
  RowBox[{"1", ",", "0"}], "]"}]], "Input",
 CellChangeTimes->{{3.810201695023769*^9, 3.810201703900375*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"d2a0ea6c-6c45-47e8-9864-9f7d38917f9b"],

Cell[BoxData[
 RowBox[{"-", "1"}]], "Output",
 CellChangeTimes->{3.8102017050510693`*^9, 3.8102018797427692`*^9, 
  3.8102027651865063`*^9, 3.810203014304112*^9, 3.810207776192404*^9, 
  3.81020826404389*^9, 3.810262484329255*^9, 3.810263076852957*^9, 
  3.810263701584313*^9, 3.8103544727706747`*^9, 3.810355492144314*^9, 
  3.810355747349906*^9, 3.810356163629122*^9, 3.810523692443585*^9, 
  3.810609012918771*^9, 3.810609252210607*^9, 3.8106101241874247`*^9, 
  3.810611362196086*^9, 3.81070004189349*^9, 3.810704197185266*^9, 
  3.810705720859462*^9, 3.8107885815008297`*^9, 3.810873565129142*^9},
 CellLabel->"Out[52]=",ExpressionUUID->"50074aff-f08f-48eb-8239-422636b0d80b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"rec0", "[", 
   RowBox[{"[", 
    RowBox[{"1", ",", "1"}], "]"}], "]"}], "/.", 
  RowBox[{
   RowBox[{"F", "[", 
    RowBox[{"a_", ",", "b_"}], "]"}], "\[Rule]", 
   RowBox[{"ff", "[", 
    RowBox[{"a", ",", "0", ",", "0", ",", "b"}], "]"}]}]}]], "Input",
 CellLabel->"In[53]:=",ExpressionUUID->"2723d40f-adad-4f36-a7e4-80787072b8f3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"ff", "[", 
    RowBox[{"m", ",", "0", ",", "0", ",", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "p"}]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"ff", "[", 
    RowBox[{
     RowBox[{"1", "+", "m"}], ",", "0", ",", "0", ",", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "p"}]}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.810265690046842*^9, 3.810354472814662*^9, 
  3.810355492184338*^9, 3.8103557473872423`*^9, 3.810356163656006*^9, 
  3.810523692482958*^9, 3.81060901293215*^9, 3.810609252248547*^9, 
  3.810610124215857*^9, 3.810611362211115*^9, 3.8107000419301434`*^9, 
  3.810704197222392*^9, 3.810705720886211*^9, 3.810788581542437*^9, 
  3.810873565158949*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"504f6749-4a6c-4f06-8027-c9d53c83000c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"lhs0", "[", 
   RowBox[{"m_", ",", "p_"}], "]"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", "m"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "m"}]}], ")"}], " ", 
    RowBox[{"ff", "[", 
     RowBox[{"m", ",", "0", ",", "0", ",", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "p"}]}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", "m"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "m"}]}], ")"}], " ", 
    RowBox[{"ff", "[", 
     RowBox[{
      RowBox[{"1", "+", "m"}], ",", "0", ",", "0", ",", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "p"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8101861533695803`*^9, 3.810186209114908*^9}, 
   3.810262455819852*^9, 3.810263013022937*^9, {3.8102635960331163`*^9, 
   3.8102636026374273`*^9}, 3.810265707606769*^9},
 CellLabel->"In[54]:=",ExpressionUUID->"dbc2dba3-d293-42e4-889f-1bf9e3f7066b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"ff", "[", 
    RowBox[{"m", ",", "0", ",", "0", ",", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "p"}]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"ff", "[", 
    RowBox[{
     RowBox[{"1", "+", "m"}], ",", "0", ",", "0", ",", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "p"}]}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.810186211236615*^9, 3.810187939338581*^9, 
  3.810190951462995*^9, 3.810200188879045*^9, 3.810201879796485*^9, 
  3.810202765236227*^9, 3.810203014348757*^9, 3.810207776245475*^9, 
  3.810208264084302*^9, 3.810262484368383*^9, 3.810263076900909*^9, 
  3.8102637016137133`*^9, 3.81026570952918*^9, 3.810354472835577*^9, 
  3.8103554922066317`*^9, 3.810355747405059*^9, 3.810356163742242*^9, 
  3.810523692497527*^9, 3.81060901296838*^9, 3.8106092522605247`*^9, 
  3.810610124228795*^9, 3.810611362253193*^9, 3.81070004202909*^9, 
  3.810704197234663*^9, 3.8107057208981533`*^9, 3.810788581556551*^9, 
  3.810873565170396*^9},
 CellLabel->"Out[54]=",ExpressionUUID->"f9113bf9-8cc8-4ad1-aa11-5a6367f01069"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"rec0", "[", 
   RowBox[{"[", 
    RowBox[{"1", ",", "2", ",", "2"}], "]"}], "]"}], "/.", 
  RowBox[{
   RowBox[{"F", "[", 
    RowBox[{"a_", ",", "b_"}], "]"}], "\[Rule]", 
   RowBox[{"ff", "[", 
    RowBox[{"a", ",", "0", ",", "0", ",", "b"}], "]"}]}]}]], "Input",
 CellLabel->"In[55]:=",ExpressionUUID->"8b871add-0836-49a9-8007-eb79afbd29ed"],

Cell[BoxData[
 RowBox[{
  RowBox[{"4", " ", 
   SuperscriptBox["m", "2"], " ", 
   RowBox[{"ff", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "+", "m"}], ",", "0", ",", "0", ",", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "p"}]}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"ff", "[", 
    RowBox[{"m", ",", "0", ",", "0", ",", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "p"}]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"ff", "[", 
    RowBox[{"m", ",", "0", ",", "0", ",", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "p"}]}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"ff", "[", 
    RowBox[{
     RowBox[{"1", "+", "m"}], ",", "0", ",", "0", ",", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "p"}]}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"ff", "[", 
    RowBox[{
     RowBox[{"1", "+", "m"}], ",", "0", ",", "0", ",", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "p"}]}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.81026572341372*^9, 3.810354472874762*^9, 
  3.810355492246175*^9, 3.810355747446661*^9, 3.8103561637569933`*^9, 
  3.810523692536433*^9, 3.810609012983677*^9, 3.810609252296091*^9, 
  3.810610124258486*^9, 3.810611362267695*^9, 3.810700042042523*^9, 
  3.810704197274475*^9, 3.810705720923621*^9, 3.8107885815999823`*^9, 
  3.8108735652044573`*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"fca7946c-4df6-4f22-8105-cf3517f4440c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"fp0", "[", 
   RowBox[{"m_", ",", "p_"}], "]"}], "=", 
  RowBox[{
   RowBox[{"4", " ", 
    SuperscriptBox["m", "2"], " ", 
    RowBox[{"ff", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "+", "m"}], ",", "0", ",", "0", ",", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "p"}]}], "]"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", "m"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "m"}]}], ")"}], " ", 
    RowBox[{"ff", "[", 
     RowBox[{"m", ",", "0", ",", "0", ",", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "p"}]}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", "m"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "m"}]}], ")"}], " ", 
    RowBox[{"ff", "[", 
     RowBox[{"m", ",", "0", ",", "0", ",", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "p"}]}], "]"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", "m"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "m"}]}], ")"}], " ", 
    RowBox[{"ff", "[", 
     RowBox[{
      RowBox[{"1", "+", "m"}], ",", "0", ",", "0", ",", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "p"}]}], "]"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", "m"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "m"}]}], ")"}], " ", 
    RowBox[{"ff", "[", 
     RowBox[{
      RowBox[{"1", "+", "m"}], ",", "0", ",", "0", ",", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "p"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.810185912769383*^9, 3.8101859932377853`*^9}, {
   3.810186050493926*^9, 3.810186055798051*^9}, {3.8101861599833403`*^9, 
   3.810186160417809*^9}, 3.810262461613378*^9, {3.810263606196293*^9, 
   3.81026360921915*^9}, 3.810265736704118*^9, 3.8107885232626123`*^9},
 CellLabel->"In[56]:=",ExpressionUUID->"15362823-03bb-469e-af60-6ad6d0c7c9a4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"4", " ", 
   SuperscriptBox["m", "2"], " ", 
   RowBox[{"ff", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "+", "m"}], ",", "0", ",", "0", ",", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "p"}]}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"ff", "[", 
    RowBox[{"m", ",", "0", ",", "0", ",", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "p"}]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"ff", "[", 
    RowBox[{"m", ",", "0", ",", "0", ",", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "p"}]}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"ff", "[", 
    RowBox[{
     RowBox[{"1", "+", "m"}], ",", "0", ",", "0", ",", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "p"}]}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"2", " ", "m"}]}], ")"}], " ", 
   RowBox[{"ff", "[", 
    RowBox[{
     RowBox[{"1", "+", "m"}], ",", "0", ",", "0", ",", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "p"}]}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.81018592218923*^9, 3.810185950961411*^9}, 
   3.810186067906554*^9, 3.810186119831224*^9, 3.810186234858979*^9, 
   3.810187939354538*^9, 3.810190951475728*^9, 3.810200188921104*^9, 
   3.810201879829818*^9, 3.81020276525881*^9, 3.810203014378607*^9, 
   3.810207776286268*^9, 3.810208264095738*^9, 3.8102624844779863`*^9, 
   3.810263076912451*^9, 3.8102637016261473`*^9, 3.810265745564026*^9, 
   3.810354472890876*^9, 3.8103554922644033`*^9, 3.8103557474667873`*^9, 
   3.810356163785985*^9, 3.810609013022286*^9, 3.810609252311028*^9, 
   3.810610124351178*^9, 3.8106113623030663`*^9, 3.810700042077787*^9, 
   3.8107041972864237`*^9, 3.810705720938859*^9, 3.810788581615033*^9, 
   3.810873565217696*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"f2124140-98ed-4a07-8ad6-c3e568721656"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"fp0", "[", 
     RowBox[{"m", ",", "p"}], "]"}], "/.", 
    RowBox[{"ff", "\[Rule]", "f"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"p", ",", "0", ",", "1"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.810186263197646*^9, 3.810186352421273*^9}, 
   3.8107885312481337`*^9},
 CellLabel->"In[57]:=",ExpressionUUID->"b52a0d59-ebb0-43ed-bcd3-810c41e7a15e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.810186284164798*^9, 3.810186323339262*^9, 
  3.810186354387032*^9, 3.810187939378293*^9, 3.8101909515147448`*^9, 
  3.810200188935207*^9, 3.810201879843731*^9, 3.81020276527215*^9, 
  3.810203014390993*^9, 3.8102077763008213`*^9, 3.810208264126931*^9, 
  3.81026248449017*^9, 3.8102630769510593`*^9, 3.810263701658044*^9, 
  3.810354472930171*^9, 3.81035549229846*^9, 3.810355747507707*^9, 
  3.810356163798848*^9, 3.810609013069871*^9, 3.8106092523471327`*^9, 
  3.810610124365039*^9, 3.8106113623216743`*^9, 3.810700042091504*^9, 
  3.8107041973241796`*^9, 3.8107057209649353`*^9, 3.810788581661339*^9, 
  3.810873565247692*^9},
 CellLabel->"Out[57]=",ExpressionUUID->"81d48332-3e03-469f-a661-cc8cc736de82"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"lhs0", "[", 
     RowBox[{"m", ",", "p"}], "]"}], "\[Equal]", 
    RowBox[{
     RowBox[{"fp0", "[", 
      RowBox[{"m", ",", 
       RowBox[{"p", "+", "1"}]}], "]"}], "-", 
     RowBox[{"fp0", "[", 
      RowBox[{"m", ",", "p"}], "]"}]}]}], "/.", 
   RowBox[{"ff", "\[Rule]", "f"}]}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{
  3.8102630331459703`*^9, {3.810788537292696*^9, 3.8107885406694937`*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"695deffb-e547-4e04-84ee-afa25123f917"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.810200169188727*^9, 3.810200192942791*^9}, 
   3.810201884750977*^9, 3.8102027686208267`*^9, 3.8102030179985113`*^9, 
   3.8102077807265053`*^9, 3.810208267405698*^9, 3.8102624877458553`*^9, 
   3.810263080277957*^9, 3.8102637049830713`*^9, 3.81035447639918*^9, 
   3.810355495990411*^9, 3.810355751355234*^9, 3.810356167525299*^9, 
   3.8106090164473658`*^9, 3.810609255838983*^9, 3.810610127905551*^9, 
   3.810611365766253*^9, 3.8107000460893183`*^9, 3.810704200764637*^9, 
   3.810705724368188*^9, 3.81078858551014*^9, 3.810873569334083*^9},
 CellLabel->"Out[58]=",ExpressionUUID->"01e357fd-e326-42f8-aa42-feebf82f51c4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"lhs0", "[", 
       RowBox[{"m", ",", "p"}], "]"}], "\[Equal]", 
      RowBox[{
       RowBox[{"fp0", "[", 
        RowBox[{"m", ",", 
         RowBox[{"p", "+", "1"}]}], "]"}], "-", 
       RowBox[{"fp0", "[", 
        RowBox[{"m", ",", "p"}], "]"}]}]}], "/.", 
     RowBox[{"ff", "\[Rule]", "f"}]}], "//", "FullSimplify"}], ",", 
   RowBox[{"{", 
    RowBox[{"p", ",", "0", ",", "2"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.810186434821939*^9, 3.8101864507944937`*^9}, 
   3.810263626822711*^9, {3.8107885451723423`*^9, 3.810788548599415*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"e98c2d5a-dfd8-4260-9188-e2d27c1f7455"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{3.810186457571217*^9, 3.8101879397280607`*^9, 
  3.810190951821493*^9, 3.810200193398058*^9, 3.810201887797131*^9, 
  3.810202769009391*^9, 3.810203018381178*^9, 3.8102077811775627`*^9, 
  3.810208267807261*^9, 3.8102624881037703`*^9, 3.8102630818112307`*^9, 
  3.810263705325203*^9, 3.8103544767948523`*^9, 3.8103554964290867`*^9, 
  3.810355751776826*^9, 3.8103561679043827`*^9, 3.810609016749181*^9, 
  3.810609256193029*^9, 3.810610128264886*^9, 3.810611366200685*^9, 
  3.810700046499524*^9, 3.810704201129533*^9, 3.8107057247302427`*^9, 
  3.810788585918288*^9, 3.8108735697098093`*^9},
 CellLabel->"Out[59]=",ExpressionUUID->"a2c79d0f-ab83-447b-83e5-4a0876b09430"]
}, Open  ]]
}, Open  ]],

Cell["Done.", "Section",
 CellChangeTimes->{{3.810008229443419*^9, 3.810008434145607*^9}, {
   3.810008490019951*^9, 3.810008500637681*^9}, {3.810008533291554*^9, 
   3.810008612089303*^9}, {3.81000873066894*^9, 3.810008735598549*^9}, {
   3.810010181529125*^9, 3.810010244797553*^9}, {3.810011482112925*^9, 
   3.810011486777877*^9}, {3.810015188513833*^9, 3.810015193265263*^9}, {
   3.810024066052369*^9, 3.810024115689749*^9}, {3.810025072517745*^9, 
   3.810025105005878*^9}, {3.8100251578581543`*^9, 3.810025179953648*^9}, {
   3.8100252180663443`*^9, 3.810025372679283*^9}, {3.810026201959177*^9, 
   3.810026206181871*^9}, 3.810026258711403*^9, 3.810026328136683*^9, {
   3.810026421084457*^9, 3.8100265008466673`*^9}, {3.8100272638696632`*^9, 
   3.810027312130124*^9}, {3.810027347311434*^9, 3.810027351752013*^9}, {
   3.810027386791048*^9, 3.8100274263764343`*^9}, {3.8100274682757587`*^9, 
   3.810027480227583*^9}, {3.810094433871155*^9, 3.8100945198286448`*^9}, {
   3.810094567307592*^9, 3.810094628222254*^9}, {3.810094682386072*^9, 
   3.810094685004637*^9}, {3.810095705303496*^9, 3.8100957730769453`*^9}, {
   3.810096880752211*^9, 3.810096886127043*^9}, {3.810097826049747*^9, 
   3.81009792813615*^9}, {3.8100980043911943`*^9, 3.8100980133587303`*^9}, {
   3.810098061789481*^9, 3.810098110816052*^9}, {3.810098338662005*^9, 
   3.810098415848507*^9}, {3.810100723868741*^9, 3.81010080084373*^9}, {
   3.810102468338153*^9, 3.810102582532517*^9}, {3.810102636776804*^9, 
   3.810102660616536*^9}, {3.8101027243522797`*^9, 3.810102777118786*^9}, {
   3.810105049048609*^9, 3.810105174109002*^9}, {3.810105284948646*^9, 
   3.8101052987710857`*^9}, {3.810106871146447*^9, 3.810106879033551*^9}, {
   3.81018706667169*^9, 3.810187118156816*^9}, {3.810190481123989*^9, 
   3.810190485058888*^9}, {3.8101997229027452`*^9, 3.8101997372211523`*^9}, {
   3.8102649955938787`*^9, 
   3.8102650030893593`*^9}},ExpressionUUID->"5cdef088-53ff-42c7-8e5a-\
34abaa906eb2"]
}, Open  ]]
},
WindowToolbars->"EditBar",
WindowSize->{830, 623},
WindowMargins->{{Automatic, 188}, {0, Automatic}},
FrontEndVersion->"12.1 for Mac OS X x86 (64-bit) (June 19, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"3aba5ccf-27ba-4aa9-aea5-47f915d460e2"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 469, 11, 585, "Title",ExpressionUUID->"1fd863ce-64c0-4f6b-9f43-9586aa8a1f5a"],
Cell[CellGroupData[{
Cell[1074, 37, 2099, 29, 84, "Section",ExpressionUUID->"8eda3a04-eea5-4c64-aa4c-0ecbfa08c54f"],
Cell[3176, 68, 240, 6, 37, "Input",ExpressionUUID->"deec10e6-bb80-4b61-ba8a-fe81c8179f29"],
Cell[3419, 76, 205, 3, 37, "Input",ExpressionUUID->"db5b2c40-7cc0-46b8-ac30-17f9b76a6eb2"],
Cell[3627, 81, 513, 14, 153, "Text",ExpressionUUID->"52451ba8-5976-47d4-bf20-f409d35c3ccb"],
Cell[4143, 97, 904, 28, 37, "Input",ExpressionUUID->"f67714ba-e15b-4fbe-b9f8-f49e0668b4b6"],
Cell[CellGroupData[{
Cell[5072, 129, 1036, 27, 37, "Input",ExpressionUUID->"04c6fb40-2a36-4b31-bae5-c3c456001f80"],
Cell[6111, 158, 1730, 31, 42, "Output",ExpressionUUID->"b42fc432-7bd2-4d43-b3a9-105be89579ea"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[7890, 195, 2213, 33, 132, "Section",ExpressionUUID->"ad61547c-a21d-4a46-9a8d-774a760e0300"],
Cell[10106, 230, 802, 22, 79, "Input",ExpressionUUID->"591a58e0-5580-4d6f-8cf6-a21b0ef1cada"],
Cell[10911, 254, 826, 23, 79, "Input",ExpressionUUID->"34c5fb18-c8f8-4397-ac40-dd00790e9546"],
Cell[CellGroupData[{
Cell[11762, 281, 562, 14, 37, "Input",ExpressionUUID->"02afc42c-184e-4fc7-8c88-6d60669c567c"],
Cell[12327, 297, 929, 21, 69, "Output",ExpressionUUID->"2322ab1f-9fa3-4452-b429-36a1aac205d4"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[13305, 324, 1894, 28, 132, "Section",ExpressionUUID->"97168344-d0ac-4f8d-8850-f4918832c6a0"],
Cell[15202, 354, 401, 10, 37, "Input",ExpressionUUID->"62e79e16-2f60-41dd-a55e-13efc4ca5e30"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15640, 369, 1990, 27, 84, "Section",ExpressionUUID->"658981a6-352c-466d-89af-fb2597ea7cd2"],
Cell[CellGroupData[{
Cell[17655, 400, 182, 4, 37, "Input",ExpressionUUID->"30a36a54-2293-49f1-b88f-bff8b1087085"],
Cell[17840, 406, 241, 3, 42, "Output",ExpressionUUID->"28ee4858-02f0-4d9e-a958-d0b7245e31ed"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18118, 414, 269, 6, 37, "Input",ExpressionUUID->"7dbd9ea7-3d72-447b-ae8f-8cc44c8ac9c7"],
Cell[18390, 422, 242, 3, 42, "Output",ExpressionUUID->"511580bc-cb37-40b0-b136-fec0864ee83c"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[18681, 431, 1941, 27, 84, "Section",ExpressionUUID->"1bb12457-4f63-40b7-8bfd-3d5074dd1f07"],
Cell[20625, 460, 504, 13, 64, "Input",ExpressionUUID->"c65a7334-a1a1-4cbe-9e83-07c7a0f623c2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21166, 478, 1834, 26, 84, "Section",ExpressionUUID->"432e37df-bd86-4521-b5fd-9ff05819da33"],
Cell[23003, 506, 1000, 26, 64, "Input",ExpressionUUID->"063e130d-373f-40a7-b25c-cd5cefa73c8b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24040, 537, 2097, 29, 132, "Section",ExpressionUUID->"e255b79f-3dbc-4b94-ad9e-5d9dcd646c52"],
Cell[CellGroupData[{
Cell[26162, 570, 195, 3, 37, "Input",ExpressionUUID->"ee5c7c6b-7188-4d3b-90b6-212f5012efb9"],
Cell[26360, 575, 10690, 246, 351, "Output",ExpressionUUID->"9e4074be-9c65-4593-8a58-7691b265c802"]
}, Open  ]],
Cell[CellGroupData[{
Cell[37087, 826, 553, 13, 37, "Input",ExpressionUUID->"1d5d0dbe-327d-4483-b5f1-755be315adf9"],
Cell[37643, 841, 34883, 1102, 1370, "Output",ExpressionUUID->"916921ce-1fb7-486b-add9-49d66ebaf7c5"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[72575, 1949, 2213, 30, 84, "Section",ExpressionUUID->"96b6d846-7160-4abe-9894-e7d9be88d202"],
Cell[CellGroupData[{
Cell[74813, 1983, 276, 5, 37, "Input",ExpressionUUID->"d6df5018-628d-42bc-a8a0-d1a6f279a5ea"],
Cell[75092, 1990, 13974, 464, 567, "Output",ExpressionUUID->"788c725c-7106-4558-940e-8e2fb8c1c8b1"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[89115, 2460, 345, 7, 132, "Section",ExpressionUUID->"f03a1367-134b-4683-9af1-1a3710b0ebe2"],
Cell[CellGroupData[{
Cell[89485, 2471, 514, 11, 37, "Input",ExpressionUUID->"dd9b802f-8cb5-46ad-b8ad-9fc6fc2ae1bf"],
Cell[90002, 2484, 3255, 103, 121, "Output",ExpressionUUID->"69cfc24e-d5ee-45d7-a452-473e2a21d109"]
}, Open  ]],
Cell[93272, 2590, 2885, 96, 116, "Input",ExpressionUUID->"6bfd6070-b208-44ac-ba64-422900cb224c"],
Cell[CellGroupData[{
Cell[96182, 2690, 531, 11, 37, "Input",ExpressionUUID->"992e54aa-c8dd-4041-9b06-817c00e0e55c"],
Cell[96716, 2703, 6290, 201, 303, "Output",ExpressionUUID->"edebef98-aba3-4fb1-97d9-89b322f59ad2"]
}, Open  ]],
Cell[103021, 2907, 6265, 198, 324, "Input",ExpressionUUID->"da9352fc-3dec-4b76-ba66-8c873c7d9da8"],
Cell[CellGroupData[{
Cell[109311, 3109, 243, 4, 37, "Input",ExpressionUUID->"a3b8f701-c73e-4e2d-b175-27f545f85685"],
Cell[109557, 3115, 2902, 97, 147, "Output",ExpressionUUID->"3594678c-5660-4b6c-8026-d03d3bf90404"]
}, Open  ]],
Cell[CellGroupData[{
Cell[112496, 3217, 269, 5, 37, "Input",ExpressionUUID->"fa88b1e3-5190-4a7e-97b7-f0b51d538e50"],
Cell[112768, 3224, 5499, 186, 303, "Output",ExpressionUUID->"49ca4efa-1a18-4962-a26d-4c61986dbaeb"]
}, Open  ]],
Cell[118282, 3413, 676, 15, 37, "Input",ExpressionUUID->"b4fdb9b5-a1c5-484c-8c2c-9f4385ac31d0"],
Cell[CellGroupData[{
Cell[118983, 3432, 557, 12, 37, "Input",ExpressionUUID->"76c4515f-1df8-4fb3-8efb-20907d3a2a18"],
Cell[119543, 3446, 4100, 142, 173, "Output",ExpressionUUID->"f7e03e28-121a-47ea-8c11-796102629dc5"]
}, Open  ]],
Cell[123658, 3591, 4278, 143, 194, "Input",ExpressionUUID->"5492c234-3ccc-477f-8315-bef70b22c37c"],
Cell[CellGroupData[{
Cell[127961, 3738, 243, 4, 37, "Input",ExpressionUUID->"21a82cf4-4bde-4cb2-921d-79d613c6f436"],
Cell[128207, 3744, 2701, 95, 121, "Output",ExpressionUUID->"8abfb210-5e96-4112-9a3a-ce09c9e1b653"]
}, Open  ]],
Cell[CellGroupData[{
Cell[130945, 3844, 354, 8, 37, "Input",ExpressionUUID->"5be5963d-f62c-47b0-93f0-9c8dd69bb569"],
Cell[131302, 3854, 3724, 133, 173, "Output",ExpressionUUID->"c1aca372-9e53-4216-a691-dfb1cc7e7aad"]
}, Open  ]],
Cell[135041, 3990, 526, 13, 37, "Input",ExpressionUUID->"9a8ba851-dc33-4b8b-be01-d68cb946c433"]
}, Open  ]],
Cell[CellGroupData[{
Cell[135604, 4008, 211, 4, 84, "Section",ExpressionUUID->"72f80e9f-ece8-467d-a7a0-c80fbbf032c8"],
Cell[CellGroupData[{
Cell[135840, 4016, 177, 2, 37, "Input",ExpressionUUID->"7cf55b61-fb1b-4fac-85ac-2cf1b0c047cf"],
Cell[136020, 4020, 2997, 100, 121, "Output",ExpressionUUID->"1f2d0e29-b0d1-48ff-99f3-1f5c0425e0db"]
}, Open  ]],
Cell[CellGroupData[{
Cell[139054, 4125, 3367, 105, 142, "Input",ExpressionUUID->"5e9e5bb9-ef72-4081-bf86-5fd034454e04"],
Cell[142424, 4232, 560, 10, 42, "Output",ExpressionUUID->"78c8997b-ec92-45c3-9389-a6a7b4074c2e"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[143033, 4248, 711, 12, 227, "Section",ExpressionUUID->"862c6717-0546-4b44-aa90-0392e6f8d1b6"],
Cell[CellGroupData[{
Cell[143769, 4264, 3917, 115, 194, "Input",ExpressionUUID->"58d86d40-ed2a-4a0a-ac4a-4d1f8d9e9237"],
Cell[147689, 4381, 1656, 33, 95, "Output",ExpressionUUID->"9614e903-6f0a-48ff-9784-4d8d0f7e343a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[149394, 4420, 3479, 50, 464, "Section",ExpressionUUID->"a38baed9-31ea-48ca-a960-46fc9364de4d"],
Cell[152876, 4472, 652, 19, 37, "Input",ExpressionUUID->"cc19f3ee-3fb2-4857-a1bb-e7ad2bda3b29"],
Cell[CellGroupData[{
Cell[153553, 4495, 353, 6, 37, "Input",ExpressionUUID->"30c6b5e3-bab8-4c48-8762-43d4690c6bf0"],
Cell[153909, 4503, 4335, 136, 225, "Output",ExpressionUUID->"df0a08c3-586f-4929-a80c-77ec84ce4004"]
}, Open  ]],
Cell[CellGroupData[{
Cell[158281, 4644, 206, 3, 37, "Input",ExpressionUUID->"5536eb49-b867-444f-a3c4-073a9647c6a8"],
Cell[158490, 4649, 561, 10, 42, "Output",ExpressionUUID->"c5654fbd-7cb9-4ed0-834f-846b34339a7f"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[159100, 4665, 2693, 37, 84, "Section",ExpressionUUID->"08a0bf71-1d88-4a04-bc01-9451ad3021a1"],
Cell[CellGroupData[{
Cell[161818, 4706, 605, 13, 37, "Input",ExpressionUUID->"76ac8f46-5d1e-46c4-b0ab-3416499468e3"],
Cell[162426, 4721, 2836, 88, 121, "Output",ExpressionUUID->"5c0abe4b-6eb3-4ecd-8ee8-2567dea3a131"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[165311, 4815, 2566, 35, 84, "Section",ExpressionUUID->"158db978-e369-4056-b716-e9e5ea675242"],
Cell[CellGroupData[{
Cell[167902, 4854, 201, 3, 37, "Input",ExpressionUUID->"2849031e-af1e-410b-aaf8-4aac1304a121"],
Cell[168106, 4859, 2253, 67, 95, "Output",ExpressionUUID->"0e6eaaeb-b266-42e7-8686-6ac1020ea9db"]
}, Open  ]],
Cell[CellGroupData[{
Cell[170396, 4931, 203, 3, 37, "Input",ExpressionUUID->"12de3496-aacf-4093-85db-8177c468c23e"],
Cell[170602, 4936, 2267, 67, 95, "Output",ExpressionUUID->"79d3b759-ecb2-4cf8-9090-219d944e6446"]
}, Open  ]],
Cell[CellGroupData[{
Cell[172906, 5008, 201, 3, 37, "Input",ExpressionUUID->"067ccb14-96e5-4dc4-8fbc-89159ac70711"],
Cell[173110, 5013, 2031, 58, 95, "Output",ExpressionUUID->"929fcb89-b515-4b40-a013-6bbca564efcb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[175178, 5076, 201, 3, 37, "Input",ExpressionUUID->"27ac1a21-8645-47e7-a8df-850b68b833cd"],
Cell[175382, 5081, 1689, 46, 69, "Output",ExpressionUUID->"23af3598-deaa-4d7c-93a3-decc512d5fa6"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[177120, 5133, 2588, 35, 84, "Section",ExpressionUUID->"e7ac7459-0dd7-4feb-be0e-46117682b3f7"],
Cell[CellGroupData[{
Cell[179733, 5172, 376, 9, 37, "Input",ExpressionUUID->"6d162543-cdba-4abb-8bb4-90e345d33370"],
Cell[180112, 5183, 6888, 231, 357, "Output",ExpressionUUID->"57251ecc-e995-4f2a-b6c7-2f2124f4003a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[187037, 5419, 202, 3, 37, "Input",ExpressionUUID->"0e0a9134-cd3c-4b61-a242-dc23406ccf7a"],
Cell[187242, 5424, 748, 12, 42, "Output",ExpressionUUID->"4fd93173-78b5-4b3a-a1c1-0af0caf80241"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[188039, 5442, 2733, 40, 274, "Section",ExpressionUUID->"87055e81-774a-48d9-b845-d61af0d7f920"],
Cell[CellGroupData[{
Cell[190797, 5486, 242, 4, 37, "Input",ExpressionUUID->"05b8e4ad-d6ef-4a29-b026-a71a8bc3e880"],
Cell[191042, 5492, 742, 20, 79, "Output",ExpressionUUID->"ad9cc5d6-b2e3-45ed-b6d8-11a98d468816"]
}, Open  ]],
Cell[CellGroupData[{
Cell[191821, 5517, 410, 9, 37, "Input",ExpressionUUID->"1273d696-d537-4941-ad88-67fabdd1b9df"],
Cell[192234, 5528, 861, 15, 42, "Output",ExpressionUUID->"4e72ca83-5fba-4db2-8630-f9f2b28c93da"]
}, Open  ]],
Cell[CellGroupData[{
Cell[193132, 5548, 270, 5, 37, "Input",ExpressionUUID->"8a791894-48d2-4a6e-929a-0f3786a9a43c"],
Cell[193405, 5555, 781, 13, 42, "Output",ExpressionUUID->"c5e7802c-aff5-40d8-b7aa-b4aa70dfe6e2"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[194235, 5574, 1945, 27, 84, "Section",ExpressionUUID->"17d30a04-875e-44c0-b14f-0bd91f9acd74"],
Cell[CellGroupData[{
Cell[196205, 5605, 246, 5, 37, "Input",ExpressionUUID->"afac7092-5093-48b0-b866-2299d3c2c1b5"],
Cell[196454, 5612, 606, 19, 79, "Output",ExpressionUUID->"957a173a-8b0b-4c64-87b4-37f6cf24d66b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[197097, 5636, 426, 9, 37, "Input",ExpressionUUID->"ac17ffd2-3385-44fd-8556-38251900047c"],
Cell[197526, 5647, 3327, 101, 128, "Output",ExpressionUUID->"11b4baf1-fcfd-4c5d-8e05-6e3761d830d7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[200890, 5753, 933, 30, 64, "Input",ExpressionUUID->"6d7dbbf6-bb49-41b6-8c94-bf485ee3ba03"],
Cell[201826, 5785, 792, 11, 42, "Output",ExpressionUUID->"b67bae9d-8d63-40a6-898e-b606d7e25287"]
}, Open  ]],
Cell[CellGroupData[{
Cell[202655, 5801, 406, 9, 37, "Input",ExpressionUUID->"cd546ee6-796b-415e-a413-37803a0190ac"],
Cell[203064, 5812, 747, 11, 42, "Output",ExpressionUUID->"db3a3660-8bca-4093-8d4d-3b156e34094e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[203848, 5828, 223, 4, 37, "Input",ExpressionUUID->"d2a0ea6c-6c45-47e8-9864-9f7d38917f9b"],
Cell[204074, 5834, 681, 10, 42, "Output",ExpressionUUID->"50074aff-f08f-48eb-8239-422636b0d80b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[204792, 5849, 369, 10, 37, "Input",ExpressionUUID->"2723d40f-adad-4f36-a7e4-80787072b8f3"],
Cell[205164, 5861, 1177, 33, 69, "Output",ExpressionUUID->"504f6749-4a6c-4f06-8027-c9d53c83000c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[206378, 5899, 1105, 33, 64, "Input",ExpressionUUID->"dbc2dba3-d293-42e4-889f-1bf9e3f7066b"],
Cell[207486, 5934, 1455, 37, 69, "Output",ExpressionUUID->"f9113bf9-8cc8-4ad1-aa11-5a6367f01069"]
}, Open  ]],
Cell[CellGroupData[{
Cell[208978, 5976, 379, 10, 37, "Input",ExpressionUUID->"8b871add-0836-49a9-8007-eb79afbd29ed"],
Cell[209360, 5988, 2118, 66, 122, "Output",ExpressionUUID->"fca7946c-4df6-4f22-8105-cf3517f4440c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[211515, 6059, 2171, 67, 143, "Input",ExpressionUUID->"15362823-03bb-469e-af60-6ad6d0c7c9a4"],
Cell[213689, 6128, 2480, 71, 122, "Output",ExpressionUUID->"f2124140-98ed-4a07-8ad6-c3e568721656"]
}, Open  ]],
Cell[CellGroupData[{
Cell[216206, 6204, 428, 11, 37, "Input",ExpressionUUID->"b52a0d59-ebb0-43ed-bcd3-810c41e7a15e"],
Cell[216637, 6217, 804, 13, 42, "Output",ExpressionUUID->"81d48332-3e03-469f-a661-cc8cc736de82"]
}, Open  ]],
Cell[CellGroupData[{
Cell[217478, 6235, 553, 15, 37, "Input",ExpressionUUID->"695deffb-e547-4e04-84ee-afa25123f917"],
Cell[218034, 6252, 678, 9, 42, "Output",ExpressionUUID->"01e357fd-e326-42f8-aa42-feebf82f51c4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[218749, 6266, 737, 19, 64, "Input",ExpressionUUID->"e98c2d5a-dfd8-4260-9188-e2d27c1f7455"],
Cell[219489, 6287, 783, 12, 42, "Output",ExpressionUUID->"a2c79d0f-ab83-447b-83e5-4a0876b09430"]
}, Open  ]]
}, Open  ]],
Cell[220299, 6303, 1979, 28, 84, "Section",ExpressionUUID->"5cdef088-53ff-42c7-8e5a-34abaa906eb2"]
}, Open  ]]
}
]
*)


